A criterion for lattice coverings and the lattice covering density of a tetrahedron

We give a necessary and sufficient condition for the lattice translates $K+L$ of a convex body to cover $\mathbb{R}^n$. The criterion uses finite integer chains of oriented $n$-simplices with vertices in $L$, allowing affinely dependent vertices. The translates cover precisely when such a chain has zero boundary modulo $L$, has nonzero total signed volume, and the vertices of each term lie in a translate of $-K$. We apply this criterion to prove that the lattice covering density of a tetrahedron is $125/63$, as conjectured by Dougherty and Faber. For the standard tetrahedron, we use the lattice points on the facets of maximal lattice-free tetrahedra to prove the sharp covolume bound $21/250$. The lattices attaining this bound are exactly the images of the $84$-shape lattice under the linear parts of the standard tetrahedron's affine symmetries.

==> anc/README.txt <==
A criterion for lattice coverings and the lattice covering density of a tetrahedron
Fei Xue

Programs and data accompanying the article

Download the complete arXiv source and unpack it. Open a terminal in the
directory containing this README.txt and verify.py. The full verification uses
Python 3.9 or later, NumPy, and a C++17 compiler (GCC or Clang) on
macOS or Linux. The default compiler command is c++. Use Python in its
normal mode with assertions enabled (leave PYTHONOPTIMIZE unset).
The verification was tested on macOS with Python 3.12, NumPy 2.3, and Apple Clang. In a
Python environment without NumPy, install it with python3 -m pip install numpy.
The programs compile the C++ sources locally and use temporary directories.

To run the computations in paper order:

    python3 verify.py

To reproduce one calculation, use the corresponding command below. Each
subdirectory contains a README.txt with file formats and instructions.

Section 3.1    python3 examples.py cycles
  Checks admissible scales, cancellation of oriented faces, and the degree of
  the six- and thirteen-term cycles. Their densities are 9/4 and 125/63.

Appendix A    Cell indices
  A.1          python3 indices/run.py high
               High-index candidates and visited nodes for nine searches.
               For the displayed (7,1) facet assignments in A.1, the face
               and degree equations are solvable on all 432 candidate sets
               and inconsistent on the 265 sets left by the filters.
               For (m,t)=(8,1), all-solid: 210 candidates, one node.
  A.2          python3 indices/run.py first
               First neighbours for q=2. Additional counts for q=3,4 and
               the strict row tests appear in indices/README.txt.
  A.2          python3 indices/run.py three-four
               The 520 and 17 states for minimum indices 3 and 4.
  A.2          python3 indices/run.py two
               The search on 65 representative and 360 labelled first pairs.

Appendix B    All-solid supports
  B.1--B.4     python3 solid/run.py
               Reconstructs the first neighbours, 73 trees, 20 paired lists
               and the three normalized supports I, II, III in Section 5.2.
  B.4          python3 bounds/run.py solid
               Checks both signed determinant bounds on each of these supports.

Section 6.4    python3 examples.py words
  Applies the bounds from Section 6.3 and generates the thirteen words
  up to the stated path symmetries.

Section 7      python3 bounds/run.py paths
  Checks the direct determinant bounds on LLRL, LLRR, LLLLR for both facet
  assignments on the initial cap and both signs of the determinant.

Appendix C    Flat-cell completions and determinant bounds
  C.1          python3 flat/run.py
               Enumerates the nineteen word/assignment pairs and normalizes the
               1,501 and 3,021 paired lists into 399 and 945 distinct supports.
  C.2--C.3     python3 bounds/run.py long
               Tests integer three-row inequalities on the 945 supports.
  C.2, C.4     python3 bounds/run.py short
               Checks the affine contradictions, the three-row bounds and
               the remaining cubic bounds for the 399-class calculation.
  C.5          python3 bounds/run.py sharp
               Reconstructs the sharp identity at 104 and the rank
               computation determining equality.

The full solid and flat searches regenerate the support lists used in the
determinant checks and compare their coordinates with the distributed data.
The bounds commands can therefore also be run on their own. They reconstruct
the inequalities from the cell coordinates and check the supplied coefficients
or weights.


==> anc/bounds/README.txt <==
Determinant bounds (Appendix B.4, Appendix C.2--C.5 and Section 7)

From the directory containing the ancillary files' README, run

    python3 bounds/run.py solid
    python3 bounds/run.py paths
    python3 bounds/run.py long
    python3 bounds/run.py short
    python3 bounds/run.py sharp

The command "python3 bounds/run.py all" checks all five parts. Python 3.9
or later and NumPy are required. Each run is read-only. The long and short
runs use two workers by default; pass --jobs 1 for a single worker.

Inputs and order
----------------
solid/representatives.json gives the three all-solid supports in paper order
I, II, III. flat/long.jsonl.gz and flat/short.jsonl.gz give the normalized
supports generated by flat/run.py. In each file the one-based record
number is the representative number. The four vertices of a cell are in
facet order, with its first contact translated to zero. The basis for a complete
support is given by the three edges of the chosen index-one cell.
flat/short-seeds.json records which short representatives occur at each
of the five initial word/assignment pairs. A representative may occur at more
than one pair. Keep the sibling solid/ and flat/ directories in place.

Checks and expected results
---------------------------
solid    Check six signed bounds on the canonical supports in B.4. The
         bounds on (-det B, det B) in units of 10^-12 are respectively
         (78605674800,0), (83153893839,0), and (327,83395943758).
         The verifier expands the products with the supplied weights and
         checks that the exact rational upper bound is at most the tabulated
         value for each sign.

paths    Check all twelve signed bounds for the two facet assignments on the
         initial cap for each word LLRL, LLRR and LLLLR. The bounds on 10^6 |det B| are 76844,
         82287 and 77046. The path and cap use the basis in Section 6.

long     Check 945 representatives. Representative 65 is cut into two domains, giving
         946 domains and 27276 ray triples. Each leaf contains at most ten
         positive integer weights, each at most one million.

short    Check the two displayed linear contradictions, 347 direct
         three-row bounds, 191 leaves from 40 more representatives, and
         the 19 cubic bounds on the remaining ten representatives other
         than the sharp sign. The five word/assignment rows in C.4 are recomputed
         from the support IDs. The 538 three-row leaves give 17230 ray
         triples. Each leaf has at most 30 positive integer weights, each
         below 10^9. The two linear combinations give -4 and -24.

sharp    Recover the 215 positive rational weights in the C.5 identity
         from its printed column indices. Check the 220 coefficient
         equations, the determinant -21/250 at B_*, and the rank 164 of
         the restricted triple products on H=0 (modulo 1009).

Data and arithmetic
-------------------
geometry.py derives four row cones from the contacts. It tests the integer points in the
radius-two vertex boxes and the eight vertices of the unit cube with lower
corner floor(m) at each edge midpoint m. Here floor is coordinatewise.
It imposes all forced exit inequalities and returns the primitive extreme rays. Cross products and cone tests
use NumPy integers with bounds checked before multiplication.

long-weights.jsonl.gz and short-weights.jsonl.gz each have records
[representative,tree]. A cut node holds ["cut",row,normal,[plus,minus]].
A leaf holds ["mean",omitted_row,[[affine_form,weight],...]]. Row numbers
in the files start at zero. The ten coefficients of an affine form are
its constant term followed by the nine entries of B in row order.
The checker regenerates the allowed basic forms and the signed cuts,
checks membership of each weighted form, and checks every determinant
and three-factor product at the leaves in Python integers. The tested
bound is exactly 83988/1000000. The supplied weights allow this check
without rerunning the numerical weight search described in C.2.

cubic.json.gz holds one record per signed coefficient bound. Its key
identifies the family, candidate (or initial cap assignment) and determinant sign. Each
record gives a factor list L, a positive denominator, and weighted
triples ([indices],numerator). Nonnegative indices are zero-based
indices into L. Repeated equal negative indices encode the two copies
of H in L*H^2. Index -j-1 uses homogeneous form j in the lexicographic
list of the 1425 allowed forms in C.4, with its first nonzero entry
positive. cubic_bounds.py checks all factors against the geometry,
expands each product in integer coefficients and bounds the residual
on |B_ij| <= 1. The right sides are verified as rational inequalities.
For the linear contradictions it recomputes the mixed forms using the
planar hull area formula of C.2.

sharp.json transcribes the fourteen labels (preceded by the origin),
the contact triples, the cone normals, the differences of the 215
column numbers, and the nine entries of 10*B_* from C.5. sharp.py
checks the contacts against short representative 104 and the sixteen
normals against the reconstructed cones. It selects a nonsingular
submatrix modulo 1009, solves it by fraction-free elimination over
the integers, and substitutes the positive rational solution in every
equation. Finally it verifies the equality argument by reduction to
eight variables and a second modular rank calculation.


==> anc/bounds/cubic_bounds.py <==
"""Re-expand positive products and bound the residual polynomial in the unit box."""
from collections import defaultdict
from fractions import Fraction
from itertools import product, combinations_with_replacement
from geometry import ONE, add, basic, cones, dot, primitive, row, slack, subtract

SQUARES = [(0,)+v for v in product((-1,0,1),repeat=9)
           if 1<=sum(x!=0 for x in v)<=4 and next(x for x in v if x)>0]


def path_forms(word,cap):
    a,b,c=(1,0,0),(0,1,0),(0,0,1)
    zero=(0,0,0)
    u,v=a,b
    cells=[(a,c,b,zero) if cap==1 else (b,a,c,zero)]
    forms={ONE}
    for letter in word+'.':
        cells.append((add(u,v),u,v,zero))
        for j,n in ((1,u),(2,v)):
            forms.add(tuple(24*(x+y)-5*z for x,y,z in zip(row(0,n),row(j,n),ONE)))
        if letter=='L': v=add(u,v)
        if letter=='R': u=add(u,v)
    forms.update(slack(c) for c in cells)
    forms.update(row(j,subtract(w,v)) for c in cells for j,w in enumerate(c) for v in c if v!=w)
    return set(map(primitive,forms))


def verify_products(obj, admissible, sign, target, allow_squares=True):
    forms=[tuple(v) for v in obj['L']]
    assert all(v in admissible for v in forms)
    den=obj['den']
    assert type(den) is int and den>0
    coeff=defaultdict(int)
    for ids,p in obj['weights']:
        assert len(ids)==3 and type(p) is int and p>0
        if min(ids)<0:
            assert allow_squares and ids[0]>=0 and ids[1]==ids[2]<0
        terms=[]
        for k in ids:
            form=forms[k] if k>=0 else SQUARES[-k-1]
            terms.append([(i,v) for i,v in enumerate(form) if v])
        for (i,x),(j,y),(k,z) in product(*terms):
            coeff[tuple(sorted((i,j,k)))]+=p*x*y*z
    for i,j,k,s in [(1,5,9,1),(2,6,7,1),(3,4,8,1),(3,5,7,-1),(2,4,9,-1),(1,6,8,-1)]:
        coeff[i,j,k]+=s*sign*den
    upper=Fraction(coeff.pop((0,0,0),0)+sum(abs(x) for x in coeff.values()),den)
    assert upper==Fraction(obj['upper']) and upper<=target
    return upper


def area2(points):
    """Twice the area of the planar convex hull, zero for a degenerate hull."""
    def half(sequence):
        h=[]
        for z in sequence:
            while len(h)>=2:
                x,y=h[-2:]
                if (y[0]-x[0])*(z[1]-x[1])>(y[1]-x[1])*(z[0]-x[0]):break
                h.pop()
            h.append(z)
        return h[:-1]
    points=sorted(set(points)); h=half(points)+half(points[::-1])
    return sum(x[0]*y[1]-x[1]*y[0] for x,y in zip(h,h[1:]+h[:1]))


def mixed_form(v,cells,rays):
    k=next(i for i,x in enumerate(v) if x)
    projected=[[tuple(v[k]*x[i]-v[i]*x[k] for i in range(3) if i!=k) for x in c] for c in cells]
    heights=[area2([add(x,y) for x in a for y in b])-area2(a)-area2(b)
             for a,b in combinations_with_replacement(projected,2)]
    scale=2*abs(v[k])
    assert all(h%scale==0 for h in heights)
    gamma=[0]*10
    for j,rs in enumerate(rays):
        values=[dot(r,v) for r in rs]
        assert min(values)>=0 or max(values)<=0
        if min(values)>=0:gamma=add(gamma,row(j,v))
    result=[12*x for x in gamma]
    result[0]-=max(heights)//scale
    return result


def check_linear(index,cells):
    """Recompute the two displayed contradictions in Appendix C.4."""
    rays=cones(cells)
    if index==341:
        L={7:720,12:660,13:12,14:360}
        M={(1,2,-1):13,(2,1,-2):68,(2,2,-1):18,(3,-1,0):54,(3,1,-2):19}
        extra=row(0,(0,-2,1))
        assert extra in basic(cells,rays)
        coeff=[192*x for x in extra]
        result=-4
    else:
        L={1:204,5:132,8:156,11:228,14:144}
        M={(1,-1,-1):17,(1,-1,0):19,(1,1,-1):23,(1,1,4):25}
        coeff=[0]*10
        result=-24
    for f,p in [(slack(cells[i-1]),p) for i,p in L.items()]+[(mixed_form(v,cells,rays),p) for v,p in M.items()]:
        coeff=[a+p*b for a,b in zip(coeff,f)]
    assert coeff==[result]+[0]*9
    return result


==> anc/bounds/geometry.py <==
"""Reconstruct the four tightened row cones from ordered cell contacts."""
from itertools import combinations, product
from math import gcd

import numpy as np

ONE = (1,) + (0,) * 9


def dot(a, b):
    return sum(x*y for x, y in zip(a, b))


def subtract(a, b):
    return tuple(x-y for x, y in zip(a, b))


def add(a, b):
    return tuple(x+y for x, y in zip(a, b))


def determinant(a, b, c):
    return sum(a[i] * (b[(i+1)%3]*c[(i+2)%3] - b[(i+2)%3]*c[(i+1)%3]) for i in range(3))


def primitive(v):
    d = gcd(*v)
    return tuple(n // d for n in v) if d else tuple(v)


def row(i, v):
    """Coefficients of g_i(v), eliminating the fourth row by sum g_i=0."""
    return (0,) + tuple((int(i == j)-int(i == 3))*x for j in range(3) for x in v)


def slack(cell):
    return tuple(a-sum(b) for a, *b in zip(ONE, *(row(j,v) for j,v in enumerate(cell))))


def extreme(normals):
    """Primitive extreme rays of a pointed, full-dimensional cone."""
    normals = np.array(sorted(set(map(tuple,normals))), dtype=np.int64)
    # Bound all cross products and scalar products below before using int64.
    assert 6*int(abs(normals).max())**3 < 2**63
    crosses = np.cross(normals[:,None,:], normals).reshape(-1,3)
    rays = np.unique(np.concatenate((crosses,-crosses)),axis=0)
    rays = rays[(rays!=0).any(axis=1)]
    rays = rays[(normals @ rays.T >= 0).all(axis=0)]
    assert len(rays) and (normals @ rays.T).max(axis=1).min()>0
    rays //= np.gcd.reduce(abs(rays),axis=1)[:,None]
    return tuple(map(tuple,np.unique(rays,axis=0).tolist()))


def cones(cells):
    assert max(abs(x) for cell in cells for vertex in cell for x in vertex) < 1000
    normals = [[] for _ in range(4)]
    clauses = []
    for cell in np.array(cells,dtype=np.int64):
        for j in range(4):
            normals[j].extend(tuple(d) for d in cell[j]-cell if d.any())
        points = {tuple(v+t) for v in cell for t in product(range(-2,3),repeat=3)}
        for a,b in combinations(cell,2):
            points.update(tuple((a+b)//2+t) for t in product(range(2),repeat=3))
        points.difference_update(map(tuple,cell))
        clauses.extend(np.array(sorted(points))[:,None,:]-cell)
    rays = [extreme(ns) for ns in normals]
    # A full-dimensional row cone has an interior solution. A nonzero
    # exit form nonnegative on its rays is strictly positive there.
    pending = np.array(clauses,dtype=np.int64)
    while len(pending):
        bound = max(abs(v) for rs in rays for r in rs for v in r)
        assert 3*int(abs(pending).max())*bound < 2**63
        values = [pending[:,i,:] @ np.array(rs).T for i,rs in enumerate(rays)]
        resolved = np.any([vs.min(axis=1)>=0 for vs in values],axis=0)
        allowed = np.stack([vs.max(axis=1)>0 for vs in values],axis=1)[~resolved]
        pending = pending[~resolved]
        if not len(pending):
            break
        counts = allowed.sum(axis=1)
        assert counts.min() >= 1
        if counts.min() > 1:
            break
        for i in range(4):
            cuts = pending[(counts==1)&allowed[:,i],i,:]
            if len(cuts):
                rays[i] = extreme([*extreme(rays[i]),*cuts])
        pending = pending[counts>1]
    return rays


def basic(cells, rays):
    return {ONE,*(slack(c) for c in cells),
            *(row(i,n) for i,rs in enumerate(rays) for n in extreme(rs))}


==> anc/bounds/ray_bounds.py <==
"""Verify each leaf of a three-row subdivision using integer products."""
from fractions import Fraction
from itertools import product
import math
from collections import Counter
from geometry import basic, cones, determinant, dot, extreme, row, subtract

TARGET = Fraction(83988, 10**6)


def verify(support, tree, family):
    rays = cones(support)
    tally = Counter()
    largest = Fraction(0)
    def visit(node, rays, forms, depth):
        nonlocal largest
        if node[0]=='cut':
            _, j, n, children = node
            assert len(children)==2 and 0<=j<4 and depth < (1 if family=='long' else 5)
            if family=='long':
                assert j==2 and n==[0,2,3]
            for sign, child in zip((1,-1),children):
                v=tuple(k*sign for k in n)
                rr=rays.copy()
                rr[j]=extreme([*extreme(rays[j]),v])
                visit(child,rr,forms|{row(j,v)},depth+1)
            return
        tag,t,weights=node
        assert tag=='mean' and 0<=t<4
        assert len(weights)<= (10 if family=='long' else 30)
        total=[0]*10
        for form,p in weights:
            assert type(p) is int and 0<p<=(10**6 if family=='long' else 10**9-1)
            assert tuple(form) in forms
            total=[a+p*b for a,b in zip(total,form)]
        w=total[0]
        assert w>0
        b=[total[k:k+3] for k in (1,4,7)]+[[0]*3]
        keep=[i for i in range(4) if i!=t]
        for choice in product(*(rays[i] for i in keep)):
            h=[dot(r,subtract(b[t],b[j])) for r,j in zip(choice,keep)]
            assert min(h)>=0
            numerator=abs(determinant(*choice))*w**3
            denominator=27*math.prod(h)
            assert numerator*TARGET.denominator<=denominator*TARGET.numerator
            if numerator:
                largest=max(largest,Fraction(numerator,denominator))
            tally['triples']+=1
        tally['domains']+=1
    visit(tree,rays,basic(support,rays),0)
    return tally, largest


==> anc/bounds/run.py <==
"""Verify the paper's determinant inequalities on the normalized supports."""
import argparse
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
from fractions import Fraction
import gzip
import json
from pathlib import Path
import sys

from cubic_bounds import check_linear, path_forms, verify_products
from geometry import basic, cones
from ray_bounds import verify as verify_rays
from sharp import verify as verify_sharp

HERE=Path(__file__).resolve().parent
EXCEPTIONS={1,2,3,4,8,27,42,97,104,309}


def records(path):
    with gzip.open(path,'rt') as f:
        return [json.loads(line) for line in f]


def ray_job(args):
    return verify_rays(*args)


def run_rays(kind,supports,jobs):
    data=records(HERE/(kind+'-weights.jsonl.gz'))
    expected=set(range(1,len(supports)+1))
    if kind=='short': expected-=EXCEPTIONS|{341,388}
    assert [i for i,_ in data]==sorted(expected)
    tasks=[(supports[i-1],tree,kind) for i,tree in data]
    stat=Counter();largest=Fraction(0)
    with ProcessPoolExecutor(jobs) as pool:
        for counts,bound in pool.map(ray_job,tasks,chunksize=4):
            stat.update(counts);largest=max(largest,bound)
    split=sum(tree[0]=='cut' for _,tree in data)
    totals=(len(data),split,stat['domains'],stat['triples'])
    assert totals==((945,1,946,27276) if kind=='long' else (387,40,538,17230))
    if kind=='short':
        groups=json.loads((HERE.parent/'flat'/'short-seeds.json').read_text())
        linear={341,388}
        direct={i for i,z in data if z[0]=='mean'}
        cut={i for i,z in data if z[0]=='cut'}
        table={
            'empty-1':(39,0,18,12,9), 'L-1':(173,0,149,24,0),
            'L-2':(119,0,99,20,0), 'LL-1':(184,2,177,4,1),
            'LL-2':(115,0,111,4,0)
        }
        assert groups.keys()==table.keys()
        assert set.union(*(set(ids) for ids in groups.values()))==set(range(1,400))
        print("word-assignment   supports   linear   direct   with-cuts   cubic")
        for seed,target in table.items():
            ids=set(groups[seed])
            actual=(len(ids),*(len(ids&part) for part in (linear,direct,cut,EXCEPTIONS)))
            assert actual==target
            print(seed,*actual)
    print(f"{kind}: {len(data)} representatives, {split} split, {stat['domains']} domains, "
          f"{stat['triples']} ray triples, largest bound {largest}",flush=True)


def main():
    if not __debug__:sys.exit("Use Python without -O so that all arithmetic checks run.")
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('case',nargs='?',default='all',choices=('solid','paths','long','short','sharp','all'))
    parser.add_argument('--jobs',type=int,default=2,help='parallel workers for ray triples')
    args=parser.parse_args()
    if args.jobs<=0:parser.error('--jobs must be positive')
    with gzip.open(HERE/'cubic.json.gz','rt') as f:cubic=json.load(f)
    if args.case in ('all','solid'):
        solid=json.loads((HERE.parent/'solid'/'representatives.json').read_text())
        bounds=[(78605674800,0),(83153893839,0),(327,83395943758)]
        assert len(solid)==3
        for i,(s,targets) in enumerate(zip(solid,bounds),1):
            forms=basic(s,cones(s))
            for e,target in zip((-1,1),targets):
                verify_products(cubic[f'solid/{i}/{e}'],forms,e,Fraction(target,10**12))
        print('All-solid: six signed coefficient bounds verified on I, II, III.',flush=True)
    if args.case in ('all','paths'):
        for word,bound in [('LLRL',76844),('LLRR',82287),('LLLLR',77046)]:
            for cap in (1,2):
                forms=path_forms(word,cap)
                for e in (-1,1):
                    verify_products(cubic[f'{word}/{cap}/{e}'],forms,e,Fraction(bound,10**6),False)
        print('Direct paths: both initial cap assignments and both determinant signs verified for LLRL, LLRR and LLLLR.',flush=True)
    for kind in ('long','short'):
        if args.case in ('all',kind) or (kind=='short' and args.case=='sharp'):
            supports=records(HERE.parent/'flat'/(kind+'.jsonl.gz'))
            assert len(supports)==(945 if kind=='long' else 399)
            if args.case!='sharp':run_rays(kind,supports,args.jobs)
            if kind=='short':
                if args.case!='sharp':
                    for i in (341,388):check_linear(i,supports[i-1])
                    for i in sorted(EXCEPTIONS):
                        s=supports[i-1]; forms=basic(s,cones(s))
                        for e in (-1,1):
                            if i==104 and e==-1:continue
                            target=Fraction(17708 if i==104 else 83562,10**6)
                            verify_products(cubic[f'short/{i}/{e}'],forms,e,target)
                    print('Short supports: linear identities -4 and -24; 19 signed cubic bounds verified.',flush=True)
                if args.case in ('sharp','all'):verify_sharp(json.loads((HERE/'sharp.json').read_text()),supports[103])


if __name__=='__main__':main()


==> anc/bounds/sharp.json <==
{"vertices": [[0, 0, 0], [-3, 0, 1], [-2, -1, 1], [-2, 0, 1], [-1, -1, 1], [-1, 0, 1], [-1, 1, 0], [0, -1, 1], [0, 0, 1], [0, 1, 0], [1, -1, 1], [1, 0, 0], [1, 1, 0], [2, -1, 0], [3, 1, -1]], "contacts": [[2, 3, 1], [2, 5, 3], [4, 11, 2], [7, 11, 4], [8, 9, 6], [10, 11, 7], [11, 5, 2], [11, 6, 5], [11, 8, 6], [11, 9, 8], [11, 14, 9], [13, 10, 7], [14, 12, 9]], "normals": [[-3, -1, 1], [-2, 1, 0], [1, -1, 0], [2, 1, -1], [-2, -1, 1], [0, 0, 1], [1, 0, -1], [3, 1, -1], [-2, 0, 1], [0, 1, -1], [1, -1, 1], [3, 0, -1], [0, 1, 0], [0, -1, 1], [-1, 1, -1], [-1, -1, 0]], "gaps": [46, 2, 31, 3, 19, 26, 78, 3, 26, 13, 3, 21, 15, 3, 10, 8, 11, 9, 28, 5, 11, 29, 26, 198, 23, 21, 56, 4, 19, 7, 14, 149, 9, 20, 3, 6, 15, 7, 23, 2, 2, 26, 45, 11, 1, 48, 12, 6, 29, 9, 11, 5, 30, 25, 38, 20, 2, 3, 21, 2, 3, 22, 22, 8, 5, 16, 28, 11, 6, 19, 2, 16, 2, 5, 18, 36, 5, 7, 36, 12, 72, 60, 16, 1, 2, 42, 15, 4, 2, 10, 18, 5, 4, 9, 23, 8, 6, 1, 41, 12, 95, 11, 17, 16, 1, 11, 11, 5, 3, 10, 2, 4, 58, 6, 15, 2, 8, 26, 12, 86, 1, 1, 43, 1, 1, 52, 7, 1, 1, 16, 11, 1, 14, 8, 16, 4, 48, 52, 122, 12, 9, 48, 77, 31, 13, 1, 10, 34, 18, 11, 1, 14, 22, 127, 15, 20, 15, 3, 16, 8, 13, 8, 18, 30, 116, 4, 2, 11, 20, 11, 8, 8, 75, 16, 14, 5, 22, 9, 20, 1, 2, 16, 19, 77, 7, 20, 9, 1, 9, 14, 13, 2, 44, 8, 44, 28, 8, 13, 13, 5, 55, 55, 14, 21, 25, 47, 21, 10, 3, 80, 465, 5, 4, 37459, 517], "point": [-2, -3, -8, 2, -4, 1, 2, 6, 5]}

==> anc/bounds/sharp.py <==
"""Rational verification of the sharp polynomial identity and its equality case."""
from fractions import Fraction as Q
from itertools import product, combinations_with_replacement as cwr, combinations, permutations, accumulate
from collections import Counter
from math import prod
import math
from geometry import ONE, basic, cones, determinant, dot, row, slack
from cubic_bounds import SQUARES


def restrict_to_h(form):
    # H=0 gives x_9=-x_2-x_3-x_8, where the entries of B are in row order.
    out = list(form[:-1])
    for j in (2, 3, 8):
        out[j] -= form[-1]
    return out


def product_row(factors, monomials):
    coeff = Counter()
    terms = [[(i, a) for i, a in enumerate(restrict_to_h(f)) if a]
             for f in factors]
    for t in product(*terms):
        indices, values = zip(*t)
        coeff[tuple(sorted(indices))] += prod(values)
    return [coeff[m] for m in monomials]


def rank_mod(rows, p):
    rows = [[v % p for v in row] for row in rows]
    rank = 0
    for j in range(len(rows[0])):
        pivot = next((i for i in range(rank, len(rows)) if rows[i][j]), None)
        if pivot is None:
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        lead = rows[rank]
        inv = pow(lead[j], -1, p)
        for i in range(rank + 1, len(rows)):
            t = rows[i][j] * inv % p
            if t:
                rows[i] = [(a - t*b) % p for a, b in zip(rows[i], lead)]
        rank += 1
    return rank



def independent_rows(rows, modulus):
    pivots = {}
    selected = []
    for i, original in enumerate(rows):
        vec = [v % modulus for v in original]
        for j in range(len(vec)):
            value = vec[j]
            if value == 0:
                continue
            if j not in pivots:
                inv = pow(value, -1, modulus)
                pivots[j] = [inv*v % modulus for v in vec]
                selected.append(i)
                break
            vec = [(u-value*v) % modulus for u,v in zip(vec,pivots[j])]
    return selected


def solve_positive(rows, rhs):
    n = len(rows[0])
    subset = independent_rows(rows, 1009)
    assert len(subset) == n
    M = [list(rows[i])+[rhs[i]] for i in subset]
    # Fraction-free elimination, followed by rational back substitution.
    previous = 1
    for j in range(n-1):
        k = next(k for k in range(j,n) if M[k][j])
        M[j],M[k] = M[k],M[j]
        pivot = M[j][j]
        for r in M[j+1:]:
            multiplier = r[j]
            r[j+1:] = [(a*pivot-b*multiplier)//previous
                       for a,b in zip(r[j+1:],M[j][j+1:])]
            r[j] = 0
        previous = pivot
    x = [Q(0)]*n
    for j in reversed(range(n)):
        x[j] = (Q(M[j][-1])-dot(M[j][j+1:-1],x[j+1:]))/M[j][j]
    den = math.lcm(*(a.denominator for a in x))
    numer = [int(den*a) for a in x]
    assert min(numer)>0
    assert all(dot(r,numer)==target*den for r,target in zip(rows,rhs))


def verify(data,support):
    vertices = data['vertices']
    normals = data['normals']
    cells = [[vertices[0]]+[vertices[i] for i in ids] for ids in data['contacts']]
    assert sorted(cells)==support
    costs = [slack(c) for c in cells]
    inward = [row(i//4,v) for i,v in enumerate(normals)]
    forms = sorted([ONE,*costs,*inward])
    assert set(forms)==basic(cells,cones(cells)) and len(set(forms))==30

    triples = list(cwr(forms,3))
    columns = list(accumulate(data['gaps']))
    factors = []
    for number in columns:
        if number<=len(triples):
            factors.append(triples[number-1])
        else:
            i,j=divmod(number-len(triples)-1,len(SQUARES))
            factors.append((forms[i],SQUARES[j],SQUARES[j]))
    assert len(columns)==215 and len(triples)==4960
    powers = list(cwr(range(10),3))
    matrix = []
    for triple in factors:
        polynomial = Counter()
        sparse = [[(i,v) for i,v in enumerate(form) if v] for form in triple]
        for (i,x),(j,y),(k,z) in product(*sparse):
            polynomial[tuple(sorted((i,j,k)))]+=x*y*z
        matrix.append([polynomial[m] for m in powers])
    rhs = [0]*len(powers)
    # Multiply the identity by 250 to keep the right side integral.
    rhs[0] = 21
    for pm in permutations(range(3)):
        m = tuple(1+3*j+v for j,v in enumerate(pm))
        rhs[powers.index(m)] = 250*(-1)**sum(i>j for i,j in combinations(pm,2))
    assert len(rhs)==220
    solve_positive(list(zip(*matrix)),rhs)

    point = (10,*data['point'])
    assert determinant(point[1:4],point[4:7],point[7:])==-84
    assert all(dot(point,f)==0 for f in costs)
    assert all(dot(point,f)==1 for f in inward)
    assert all(prod(dot(point,f) for f in triple)==0 for triple in factors)
    h = (0,0,1,1,0,0,0,0,1,1)
    assert columns[-1]==42826 and factors[-1]==(ONE,h,h)
    chosen = [t for i,t in zip(columns,factors) if i<=len(triples)]
    assert len(chosen)==213
    powers8 = list(cwr(range(9),3))
    rank = rank_mod([product_row(t,powers8) for t in chosen],1009)
    assert len(powers8)==165 and rank==164
    print("Sharp case 104: 215 positive coefficients, rank 215 modulo 1009, "
          "220 equations; equality rank 164/165, determinant -21/250.")


==> anc/examples.py <==
"""Verify the two covering cycles of Section 3.1 and the words of Section 6.4."""
from collections import defaultdict
from fractions import Fraction
from itertools import permutations
import argparse

ZERO = (0, 0, 0)


def add(a, b):
    return tuple(x+y for x, y in zip(a,b))


def subtract(a, b):
    return tuple(x-y for x, y in zip(a,b))


def det(a, b, c):
    return sum(a[i]*(b[(i+1)%3]*c[(i+2)%3]-b[(i+2)%3]*c[(i+1)%3])
               for i in range(3))


def check_chain(cells, covolume, radius):
    faces = defaultdict(list)
    determinants = []
    scales = []
    for cell in cells:
        origin = cell[0]
        d = det(*(subtract(v, origin) for v in cell[1:]))
        if d % covolume:
            raise ValueError('A cell has a nonintegral signed index.')
        determinants.append(d // covolume)
        corner = tuple(map(max, zip(*cell)))
        scales.append(max(sum(subtract(corner, v)) for v in cell))
        for omit in range(4):
            triangle = cell[:omit] + cell[omit+1:]
            inv = sum(a > b for i, a in enumerate(triangle) for b in triangle[i+1:])
            key = tuple(sorted(subtract(v, min(triangle)) for v in triangle))
            faces[key].append((-1)**(omit + inv))
    if any(sorted(v) != [-1,1] for v in faces.values()):
        raise ValueError('Unpaired oriented faces.')
    if sum(determinants) != 6 or max(scales) != radius:
        raise ValueError('Incorrect degree or scale.')
    print(f'{len(cells)} terms, {len(faces)} paired faces, signed indices {determinants}')
    print(f'maximum scale {max(scales)}, density {Fraction(radius**3,6*covolume)}')


def cycles():
    basis = [(3,-1,-1),(-1,3,-1),(-1,-1,3)]
    cells = []
    for a,b,c in permutations(basis):
        cell = (ZERO, a, add(a,b), add(add(a,b),c))
        if det(*cell[1:]) < 0:
            cell = (cell[0], cell[2], cell[1], cell[3])
        cells.append(cell)
    check_chain(cells, abs(det(*basis)), 6)

    basis84 = [(2,2,-2),(1,-5,5),(-1,3,4)]
    vertices = [ZERO,(-2,8,-1),(-1,5,-5),(-4,6,1),(-3,3,-3),(-6,4,3),
                (-1,3,4),(-5,1,-1),(-8,2,5),(-3,1,6),(-7,-1,1),
                (-2,-2,2),(-5,-1,8),(-1,-5,-2),(-1,-7,7)]
    for v in vertices:
        for i in range(3):
            replaced = list(basis84)
            replaced[i] = v
            if det(*replaced) % det(*basis84):
                raise ValueError('Vertex outside the lattice.')
    triples = [(2,3,1),(2,5,3),(4,11,2),(7,11,4),(8,9,6),(10,11,7),(11,5,2),
               (11,6,5),(11,8,6),(11,9,8),(11,14,9),(13,10,7),(14,12,9)]
    check_chain([(ZERO,vertices[i],vertices[j],vertices[k]) for i,j,k in triples],
                abs(det(*basis84)), 10)


def words():
    # u and v are sums of the two plane coordinates of the current edges.
    found = set()
    def visit(word, u, v):
        if u+v > 11 or 'LLLLLL' in word or 'RRRRRR' in word:
            return
        reverse = word[::-1]
        if reverse.startswith('R'):
            reverse = reverse.translate(str.maketrans('LR','RL'))
        found.add(min(word, reverse))
        visit(word+'L', u, u+v)
        if word:
            visit(word+'R', u+v, v)
    visit('', 1, 1)
    ordered = sorted(found, key=lambda w:(len(w), w))
    if len(ordered) != 13:
        raise ValueError(f'Unexpected list: {ordered}')
    print(' '.join(w or 'empty' for w in ordered))


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('check', choices=['cycles','words'])
    command = parser.parse_args().check
    if command == 'cycles':
        cycles()
    else:
        words()


==> anc/flat/README.txt <==
Flat components and the initial cap (Appendix C.1)
==================================================

From the directory containing flat/, run

    python3 flat/run.py

The ten words give nineteen starting lists. Each list fixes a word and a
facet assignment on its initial cap. With a=e1, b=e2, c=e3, assignment 1
has contact labels (a,c,b,0) in facet order and assignment 2 has (b,a,c,0).
The --cap argument selects this assignment. For the empty word the two
assignments are equivalent by symmetry, so only 1 is used.

The program constructs the finite window and candidate cells, extends each
starting list by face pairing, and compares the numbers of states visited
and paired lists retained with the table in C.1. It normalizes each paired
list by trying every index-one cell and common permutation of the facets,
then compares all vertex coordinates and their order with long.jsonl.gz
and short.jsonl.gz. For the five starting lists for the empty word, L and LL
it also checks the representative numbers against short-seeds.json (C.4).

The empty word, L and LL give 1,501 paired lists and 399 distinct supports.
The other seven words give 3,021 paired lists and 945 distinct supports. The three
words bounded directly at their first cap do not enter this enumeration.

Requirements: Python 3.8 or later, standard library, and a C++17 compiler
(GCC or Clang) on PATH as c++. The build uses -ftrapv to trap signed
integer overflow. Set CXX if a different compiler is desired. All intermediate
files, including executables, are created in a temporary directory.

    python3 flat/run.py --word LLLR --cap 2
    python3 flat/run.py --output flat-results
    python3 flat/run.py --check-lists

The first command reproduces one search (155 states, 16 paired lists).
The second performs the full search and retains the raw lists for each
word and assignment, together with long.jsonl, short.jsonl, and short-seeds.json;
choose a new or empty output directory. The third requires only Python.
It checks the order of the supplied lists, the two opposite incidences
at each face, and the absolute signed determinant sum six for each
representative. Only the full search establishes the enumeration counts.

Source and data
---------------

geometry.hpp constructs row cones, mixed volumes, candidate tetrahedra,
and compatible face incidences. enumerate.cpp builds the path from its
word, fixes the facet assignment on its initial cap, and branches over partners
at an unpaired face.
At every node it retains the original escape tests for the prescribed
seed and imposes the local escape tests for the added cells. Once there
are at most 1,400 geometries, the lifted-edge link test can eliminate
additional partners. A closed support must have degree +1 or -1.

normalize.cpp implements the normalization by an index-one cell and a common
permutation of the four facets. Within each of the short and long lists,
the representatives are sorted by number of cells, then lexicographically.
The determinant checks refer to the one-based line number within each
list. Each line is a JSON array of cells, each cell an array of four
integer triples in facet order. In the raw WORD-CAP.txt files, a header
gives the number of cells in the next support, followed by one line of
twelve integers per cell.

short-seeds.json maps the seed keys empty-1, L-1, L-2, LL-1 and LL-2
to the ascending one-based line numbers of their representatives in
short.jsonl. These sets may overlap. The determinant tests use them to
group the results by word and assignment for the five rows of Appendix C.4.


==> anc/flat/enumerate.cpp <==
#include "geometry.hpp"

#include <chrono>
#include <iostream>
using namespace std;
bool positive(const Cone &c, V n) {
  for (auto r : c.R)
    if (dot(r, n) > 0)
      return true;
  return false;
}
struct Node {
  vector<char> alive;
  vector<int> s;
  Co c;
};
struct ERec {
  int geom;
  int x, y;
};
struct Runner : Search {
  int maxlen = 1;
  int closed = 0, split = 0, reject = 0;
  static constexpr int limit = 1400;
  vector<vector<int>> oByG;
  vector<array<int, 4>> faceCoord;
  vector<vector<pair<V, array<V, 2>>>> translated;
  vector<M> surfaces;
  map<pair<int, int>, M> pairm;
  vector<vector<Geom>> output;
  void init() {
    oByG.resize(geoms.size());
    translated.resize(geoms.size());
    surfaces.resize(geoms.size());
    map<Face, int> index;
    for (auto &[f, is] : inc) {
      int id = index.size();
      index[f] = id;
    }
    for (int id = 0; id < orders.size(); id++) {
      oByG[geoid[id]].push_back(id);
      array<int, 4> I;
      for (int i = 0; i < 4; i++)
        I[i] = index[faces[id][i]];
      faceCoord.push_back(I);
    }
    for (int g = 0; g < geoms.size(); g++)
      if (!oByG[g].empty()) {
        auto a = geoms[g];
        surfaces[g] = surf(a);
        for (int i = 0; i < 4; i++)
          for (int j = i + 1; j < 4; j++) {
            V e = sub(a[j], a[i]);
            array<V, 2> ends;
            for (int b = 0, z = 0; b < 4; b++)
              if (b != i && b != j)
                ends[z++] = sub(a[b], a[i]);
            translated[g].push_back({e, ends});
          }
      }
  }
  // Link edges are distinguished by their lifted endpoints, even within one
  // flat cell.
  bool link(Node &n, const vector<int> &gs) {
    map<V, vector<pair<int, array<V, 2>>>> links;
    for (int g : gs)
      for (auto &[e, ab] : translated[g])
        links[e].push_back({g, ab});
    vector<char> prescribed(geoms.size()), del(geoms.size());
    for (int id : n.s)
      prescribed[geoid[id]] = 1;
    for (auto &[e, es] : links) {
      map<V, int> vmap;
      vector<ERec> graph;
      auto intern = [&](V p) {
        auto it = vmap.find(p);
        if (it != vmap.end())
          return it->second;
        int i = vmap.size();
        vmap.emplace(p, i);
        return i;
      };
      for (auto &[g, ab] : es)
        graph.push_back({g, intern(ab[0]), intern(ab[1])});
      int N = vmap.size(), E = graph.size(), t = 0, bc = 0;
      vector<vector<int>> inc(N);
      vector<int> disc(N), low(N), block(E), stack, blocksz(1), deg(N);
      int need = 0;
      for (int i = 0; i < E; i++) {
        auto [g, x, y] = graph[i];
        inc[x].push_back(i);
        inc[y].push_back(i);
        if (prescribed[g]) {
          deg[x]++;
          deg[y]++;
          need++;
        }
      }
      for (int d : deg)
        if (d > 2)
          return false;
      function<void(int, int)> dfs = [&](int x, int prev) {
        low[x] = disc[x] = ++t;
        for (int i : inc[x])
          if (i != prev) {
            auto edge = graph[i];
            int y = edge.x + edge.y - x;
            if (!disc[y]) {
              stack.push_back(i);
              dfs(y, i);
              low[x] = min(low[x], low[y]);
              if (low[y] >= disc[x]) {
                int sz = 0;
                ++bc;
                while (1) {
                  int z = stack.back();
                  stack.pop_back();
                  block[z] = bc;
                  sz++;
                  if (z == i)
                    break;
                }
                blocksz.push_back(sz);
              }
            } else if (disc[y] < disc[x]) {
              low[x] = min(low[x], disc[y]);
              stack.push_back(i);
            }
          }
      };
      for (int x = 0; x < N; x++)
        if (!disc[x])
          dfs(x, -1);
      int req = 0;
      vector<int> par(N);
      iota(par.begin(), par.end(), 0);
      function<int(int)> root = [&](int x) {
        while (par[x] != x)
          x = par[x];
        return x;
      };
      bool cycle = false;
      for (int i = 0; i < E; i++)
        if (prescribed[graph[i].geom]) {
          if (req && req != block[i] || blocksz[block[i]] < 2)
            return false;
          req = block[i];
          int x = root(graph[i].x), y = root(graph[i].y);
          if (x == y)
            cycle = true;
          else
            par[x] = y;
        }
      if (cycle) {
        int base = -1;
        for (int x = 0; x < N; x++)
          if (deg[x]) {
            if (base == -1)
              base = root(x);
            if (deg[x] != 2 || root(x) != base)
              return false;
          }
      }
      for (int i = 0; i < E; i++) {
        auto [g, x, y] = graph[i];
        if (blocksz[block[i]] <= 1 || req && req != block[i] ||
            !prescribed[g] && (deg[x] == 2 || deg[y] == 2 || cycle))
          del[g] = 1;
      }
    }
    for (int g : gs)
      if (del[g])
        for (int id : oByG[g])
          n.alive[id] = 0;
    return true;
  }
  vector<int> livegs(Node &n) {
    vector<int> out;
    for (int g = 0; g < geoms.size(); g++)
      for (int i : oByG[g])
        if (n.alive[i]) {
          out.push_back(g);
          break;
        }
    return out;
  }
  vector<int> togglex(vector<int> a, const vector<int> &b) {
    vector<int> out;
    set_symmetric_difference(a.begin(), a.end(), b.begin(), b.end(),
                             back_inserter(out));
    return out;
  }
  // Row 0 tests the cup product. The other rows test face incidences.
  bool parity(const Node &n, const vector<int> &gs) {
    vector<char> need(geoms.size());
    for (int i : n.s)
      need[geoid[i]] = 1;
    unordered_map<int, vector<int>> basis;
    vector<int> target{0};
    for (int g : gs) {
      auto a = geoms[g];
      int cup =
          ((a[1][0] - a[0][0]) * (a[2][1] - a[1][1]) * (a[3][2] - a[2][2])) & 1;
      vector<int> col;
      if (cup)
        col.push_back(0);
      for (auto f : faceCoord[oByG[g][0]])
        col.push_back(f + 1);
      sort(col.begin(), col.end());
      if (need[g]) {
        target = togglex(target, col);
        continue;
      }
      while (col.size()) {
        int last = col.back();
        auto it = basis.find(last);
        if (it == basis.end()) {
          basis.emplace(last, std::move(col));
          break;
        }
        col = togglex(col, it->second);
      }
    }
    while (target.size()) {
      auto it = basis.find(target.back());
      if (it == basis.end())
        return false;
      target = togglex(target, it->second);
    }
    return true;
  }
  vector<vector<V>> local(const vector<Geom> &s) {
    vector<vector<V>> ret;
    vector<V> all;
    for (auto a : s)
      for (auto v : a) {
        all.push_back(v);
        for (auto u : {V{1, 0, 0}, V{0, 1, 0}, V{0, 0, 1}}) {
          all.push_back(add(v, u));
          all.push_back(sub(v, u));
        }
      }
    for (auto a : s) {
      auto p = box(a, 2);
      p.insert(p.end(), all.begin(), all.end());
      for (auto x : a)
        for (auto y : a) {
          V m = add(x, y);
          for (int &i : m)
            i = (i < 0 ? i - 1 : i) / 2;
          for (int i = 0; i < 2; i++)
            for (int j = 0; j < 2; j++)
              for (int k = 0; k < 2; k++)
                p.push_back(add(m, {i, j, k}));
        }
      p = uniq(p);
      ret.push_back(std::move(p));
    }
    return ret;
  }
  bool tighten(Node &n, bool first) {
    vector<Geom> s;
    for (int id : n.s)
      s.push_back(orders[id]);
    if (!first) {
      addcell(n.c, s.back());
      if (!prep(n.c))
        return false;
    }
    auto p = local(s);
    for (int i = 0; i < fixedids.size(); i++)
      p[i].insert(p[i].end(), window.begin(), window.end());
    if (!exits(n.c, s, p))
      return false;
    int fid = n.s.back(), g0 = geoid[fid];
    auto &Q = geoms[g0];
    vector<const M *> mix;
    if (!first) {
      for (int id : n.s) {
        int g = geoid[id];
        pair<int, int> key = minmax(g, g0);
        auto it = pairm.find(key);
        if (it == pairm.end())
          it = pairm.emplace(key, mixed(geoms[g], Q)).first;
        mix.push_back(&it->second);
      }
    }
    auto gs = livegs(n);
    for (int g : gs) {
      bool bad = !first && D(geoms[g]) && mv(surfaces[g], Q) > 11;
      if (!first && !bad)
        for (auto m : mix)
          if (mv(*m, geoms[g]) > 11) {
            bad = 1;
            break;
          }
      int can[4][4];
      for (auto &row : can)
        fill(begin(row), end(row), -1);
      auto a = geoms[g];
      for (int id : oByG[g])
        if (n.alive[id]) {
          bool ok = !bad;
          auto order = orders[id];
          if (g == g0 && id != fid)
            ok = 0;
          for (int i = 0; i < 4 && ok; i++) {
            int j = lower_bound(a.begin(), a.end(), order[i]) - a.begin();
            int &v = can[i][j];
            if (v < 0) {
              v = 1;
              for (auto u : a)
                if (u != order[i] && !positive(n.c[i], sub(order[i], u))) {
                  v = 0;
                  break;
                }
            }
            ok = v;
          }
          if (!ok)
            n.alive[id] = 0;
        }
    }
    if (!propagate(n.alive, n.s))
      return false;
    gs = livegs(n);
    if (gs.size() <= limit) {
      while (1) {
        if (!link(n, gs))
          return false;
        auto next = livegs(n);
        if (next.size() == gs.size())
          break;
        if (!propagate(n.alive, n.s))
          return false;
        gs = livegs(n);
      }
    }
    return parity(n, gs);
  }
  vector<int> partners(Node &n) {
    map<Face, vector<int>> prescribed;
    for (int id : n.s)
      for (auto f : faces[id])
        prescribed[f].push_back(id);
    vector<int> sel;
    bool have = false;
    for (auto &[f, ls] : prescribed)
      if (ls.size() == 1) {
        int i = ls[0];
        int j = find(faces[i].begin(), faces[i].end(), f) - faces[i].begin();
        vector<int> nn;
        for (int y : adj[i][j])
          if (n.alive[y])
            nn.push_back(y);
        if (!have || nn.size() < sel.size()) {
          have = true;
          sel = std::move(nn);
        }
      }
    return sel;
  }
  // Bound each connected component of prescribed flat cells by the seed path
  // length.
  bool flatok(const Node &n) {
    map<Face, vector<int>> m;
    map<int, int> par, sz;
    auto root = [&](int i) {
      while (i != par[i])
        i = par[i];
      return i;
    };
    for (int i : n.s)
      if (!D(orders[i])) {
        par[i] = i;
        sz[i] = 1;
        for (auto f : faces[i])
          m[f].push_back(i);
      }
    for (auto &[f, v] : m)
      if (v.size() == 2) {
        int a = root(v[0]), b = root(v[1]);
        if (a != b) {
          par[b] = a;
          sz[a] += sz[b];
          if (sz[a] > maxlen)
            return false;
        }
      }
    return true;
  }
  // Grow the connected support across the first shortest list of partners.
  void dfs(Node n, bool first) {
    if (!flatok(n)) {
      reject++;
      return;
    }
    if (!tighten(n, first)) {
      reject++;
      return;
    }
    auto nn = partners(n);
    if (nn.empty()) {
      int degree = 0;
      for (int id : n.s)
        degree += D(orders[id]);
      if (abs(degree) != 6) {
        reject++;
        return;
      }
      closed++;
      vector<Geom> res;
      for (int id : n.s)
        res.push_back(orders[id]);
      output.push_back(res);
      return;
    }
    split++;
    for (auto id : nn) {
      auto child = n;
      child.s.push_back(id);
      dfs(std::move(child), false);
    }
  }
  void solve(vector<Geom> S) {
    for (auto &s : S) {
      s = norm(s);
      fixed[sorted(s)] = s;
    }
    Co c;
    for (auto s : S)
      addcell(c, s);
    if (!prep(c) || !exits(c, S, vector<vector<V>>(S.size(), window)))
      return;
    geometry(S);
    candidates(c, 1);
    for (auto s : S) {
      if (!oid.count(s))
        return;
      fixedids.push_back(oid[s]);
    }
    pairmap();
    vector<char> alive(orders.size(), 1);
    if (!propagate(alive, fixedids))
      return;
    init();
    dfs({alive, fixedids, c}, 1);
  }
};

int main(int argc, char **argv) {
  if (argc != 4) {
    std::cerr << "Usage: enumerate WORD CAP OUTPUT\n";
    return 2;
  }
  std::string word = argv[1];
  if (word == "empty")
    word = "";
  if (word.find_first_not_of("LR") != string::npos)
    return 2;
  const std::string cap = argv[2];
  if (cap != "1" && cap != "2")
    return 2;
  Runner search;
  search.maxlen = static_cast<int>(word.size()) + 1;
  for (int x = -11; x <= 11; ++x)
    for (int y = -11; y <= 11; ++y)
      for (int z = -2; z <= 2; ++z) {
        if (abs(x) + abs(y) > 11)
          continue;
        const int positive = max(0, x) + max(0, y) + max(0, z);
        const int negative = max(0, -x) + max(0, -y) + max(0, -z);
        if (max(positive, negative) <= 11)
          search.window.push_back(V{x, y, z});
      }
  V a{1, 0, 0}, b{0, 1, 0}, c{0, 0, 1};
  vector<Geom> seed{cap == "1" ? Geom{a, c, b, V{}} : Geom{b, a, c, V{}},
                    Geom{add(a, b), a, b, V{}}};
  for (char turn : word) {
    if (turn == 'L')
      b = add(a, b);
    else
      a = add(a, b);
    seed.push_back({add(a, b), a, b, V{}});
  }
  search.solve(seed);
  ofstream out(argv[3]);
  for (const auto &support : search.output) {
    out << support.size() << '\n';
    for (const auto &cell : support) {
      for (const auto &v : cell)
        for (int n : v)
          out << n << ' ';
      out << '\n';
    }
  }
  out.close();
  if (!out)
    return 1;
  cout << search.reject + search.split + search.closed << ' ' << search.closed
       << '\n';
}


==> anc/flat/geometry.hpp <==
#pragma once
#include <algorithm>
#include <array>
#include <cstdio>
#include <fstream>
#include <iterator>
#include <numeric>
#include <set>
#include <tuple>
#include <utility>
#include <vector>
using namespace std;
using V = array<int, 3>;
using Cell = array<V, 4>;
V neg(V a) { return {-a[0], -a[1], -a[2]}; }
V sub(V a, V b) { return {a[0] - b[0], a[1] - b[1], a[2] - b[2]}; }
V cross(V a, V b) {
  return {a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2],
          a[0] * b[1] - a[1] * b[0]};
}
int dot(V a, V b) { return a[0] * b[0] + a[1] * b[1] + a[2] * b[2]; }
int gcdv(V a) { return gcd(a[0], gcd(a[1], a[2])); }
V prim(V a) {
  int k = gcdv(a);
  for (auto &i : a)
    i /= k;
  return a;
}
struct Cone {
  vector<V> N, R;
  bool haspos(V n) {
    for (auto r : R)
      if (dot(r, n) > 0)
        return true;
    return false;
  }
  bool add(V n) {
    if (find(N.begin(), N.end(), n) != N.end())
      return false;
    N.push_back(n);
    return true;
  }
  void build() {
    set<V> s;
    int end = N.size();
    for (int j = 0; j < end; j++)
      for (int k = 0; k < j; k++) {
        V u = cross(N[j], N[k]);
        if (!gcdv(u))
          continue;
        u = prim(u);
        for (auto v : {u, neg(u)}) {
          bool ok = 1;
          for (auto n : N)
            if (dot(v, n) < 0) {
              ok = 0;
              break;
            }
          if (ok)
            s.insert(v);
        }
      }
    R = vector<V>(s.begin(), s.end());
  }
  bool strict() {
    for (auto n : N)
      if (!haspos(n))
        return false;
    return true;
  }
  bool tight(V n) {
    bool cut = false;
    for (auto r : R)
      if (dot(r, n) < 0) {
        cut = true;
        break;
      }
    if (!cut)
      return false;
    add(n);
    build();
    return true;
  }
};

#include <climits>
#include <cstdlib>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <unordered_set>
// A cell tuple records its four vertices in facet order.
using Geom = array<V, 4>;
using Face = array<V, 3>;
using Co = array<Cone, 4>;
template <class C> C norm(C a) {
  V o = *min_element(a.begin(), a.end());
  for (auto &p : a)
    p = sub(p, o);
  return a;
}
template <class C> C sorted(C a) {
  sort(a.begin(), a.end());
  return a;
}
template <class T> vector<T> uniq(vector<T> a) {
  sort(a.begin(), a.end());
  a.erase(unique(a.begin(), a.end()), a.end());
  return a;
}
V add(V a, V b) { return sub(a, neg(b)); }
int det(V a, V b, V c) { return dot(a, cross(b, c)); }
int D(Geom a) { return det(sub(a[1], a[0]), sub(a[2], a[0]), sub(a[3], a[0])); }

vector<V> edges(Geom a) {
  vector<V> E;
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < i; j++) {
      V e = sub(a[i], a[j]);
      if (e < V{})
        e = neg(e);
      E.push_back(e);
    }
  return uniq(E);
}
bool emptygeom(Geom a, int q = 1) {
  int d = D(a);
  if (!d)
    return false;
  for (auto &p : a) {
    p = {(int)p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
  }
  int m = abs(D(a));
  if (!m)
    return false;
  for (int i = 0; i < m; i++)
    for (int j = 0; j < m - i + 1 && j < m; j++)
      for (int k = 0; k < m - i - j + 1 && k < m; k++)
        if (i + j + k) {
          bool ok = 1;
          for (int x = 0; x < 3; x++)
            if ((i * a[1][x] + j * a[2][x] + k * a[3][x]) % m) {
              ok = 0;
              break;
            }
          if (ok)
            return false;
        }
  return true;
}
using M = map<V, int>;
int h(Geom a, V n) {
  return max({dot(a[0], n), dot(a[1], n), dot(a[2], n), dot(a[3], n)});
}
M surf(Geom a) {
  M w;
  for (int i = 0; i < 4; i++) {
    Face f;
    int k = 0;
    for (int t = 0; t < 4; t++)
      if (t != i)
        f[k++] = a[t];
    V n = cross(sub(f[1], f[0]), sub(f[2], f[0]));
    if (!gcdv(n))
      continue;
    if (dot(n, sub(a[i], f[0])) > 0)
      n = neg(n);
    w[prim(n)] += gcdv(n);
  }
  return w;
}
int hullarea(
    vector<V> s,
    V n) { // Euclidean double area in lattice units, zero for point/segment
  int k = 0;
  while (!n[k])
    k++;
  int a = (k + 1) % 3, b = (k + 2) % 3;
  vector<array<int, 2>> p;
  for (auto v : s)
    p.push_back({v[a], v[b]});
  p = uniq(p);
  if (p.size() < 3)
    return 0;
  auto xy = [](auto x, auto y) { return x[0] * y[1] - x[1] * y[0]; };
  auto turn = [&](auto x, auto y, auto z) {
    return xy(x, y) + xy(y, z) + xy(z, x);
  };
  vector<array<int, 2>> hull;
  for (int i = 0; i < 2; i++) {
    int start = hull.size();
    for (auto v : p) {
      while ((int)hull.size() >= start + 2 &&
             turn(hull[hull.size() - 2], hull.back(), v) <= 0)
        hull.pop_back();
      hull.push_back(v);
    }
    hull.pop_back();
    reverse(p.begin(), p.end());
  }
  int ar = 0;
  for (int i = 0; i < hull.size(); i++)
    ar += xy(hull[i], hull[(i + 1) % hull.size()]);
  return abs(ar / n[k]);
}
M mixed(Geom a, Geom b) {
  M spec;
  set<V> dirs;
  auto EA = edges(a), EB = edges(b);
  for (auto x : EA)
    for (auto y : EB) {
      V n = cross(x, y);
      if (gcdv(n)) {
        n = prim(n);
        dirs.insert(n);
        dirs.insert(neg(n));
      }
    }
  for (auto m : {surf(a), surf(b)})
    for (auto [n, _] : m) {
      dirs.insert(n);
      dirs.insert(neg(n));
    }
  for (auto n : dirs) {
    int ma = h(a, n), mb = h(b, n);
    vector<V> f, g, fg;
    for (auto v : a)
      if (dot(v, n) == ma)
        f.push_back(v);
    for (auto v : b)
      if (dot(v, n) == mb)
        g.push_back(v);
    if (f.size() < 2 || g.size() < 2)
      continue;
    for (auto x : f)
      for (auto y : g)
        fg.push_back(add(x, y));
    int area = hullarea(fg, n) - hullarea(f, n) - hullarea(g, n);
    if (area % 2)
      abort();
    if (area)
      spec[n] = area / 2;
  }
  return spec;
}
int mv(const M &m, Geom c) {
  int t = 0;
  for (auto [n, w] : m)
    t += w * h(c, n);
  return t;
}
int mv(const M &m, V v) {
  int t = 0;
  for (auto [n, w] : m)
    t += w * max(0, dot(v, n));
  return t;
}
void addcell(Co &cones, Geom c) {
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < 4; j++)
      if (j != i)
        cones[i].add(sub(c[i], c[j]));
}
bool prep(Co &c) {
  for (auto &x : c) {
    x.build();
    if (!x.strict())
      return false;
  }
  return true;
}
bool exits(Co &cones, const vector<Geom> &S, const vector<vector<V>> &points) {
  bool change = 1;
  while (change) {
    change = 0;
    for (int k = 0; k < S.size(); k++)
      for (auto p : points[k]) {
        auto &a = S[k];
        if (find(a.begin(), a.end(), p) != a.end())
          continue;
        int owner = -1;
        for (int j = 0; j < 4; j++)
          if (cones[j].haspos(sub(p, a[j]))) {
            if (owner >= 0) {
              owner = -2;
              break;
            }
            owner = j;
          }
        if (owner == -1)
          return false;
        if (owner >= 0)
          change |= cones[owner].tight(sub(p, a[owner]));
      }
  }
  return true;
}
vector<V> box(Geom a, int d) {
  vector<V> pts;
  for (auto v : a)
    for (int i = -d; i <= d; i++)
      for (int j = -d; j <= d; j++)
        for (int k = -d; k <= d; k++) {
          V p = add(v, {i, j, k});
          if (find(a.begin(), a.end(), p) == a.end())
            pts.push_back(p);
        }
  return uniq(pts);
}
struct Inc {
  int id;
  int miss;
  array<int, 4> pattern;
};
bool match(const Inc &a, const Inc &b) {
  if (a.miss == b.miss)
    return false;
  for (int i = 0; i < 4; i++)
    if (i != a.miss && i != b.miss && a.pattern[i] != b.pattern[i])
      return false;
  return a.pattern[b.miss] == b.pattern[a.miss];
}
using IncMap = map<Face, vector<Inc>>;
struct Search {
  vector<V> window;
  static constexpr int q = 1;
  vector<Geom> geoms;
  vector<Geom> orders;
  vector<int> geoid;
  map<Geom, int> oid;
  IncMap inc;
  vector<array<Face, 4>> faces;
  vector<array<vector<int>, 4>> adj;
  map<Geom, Geom> fixed;
  vector<int> fixedids;
  static constexpr int minind = 1, maxind = 8;
  vector<V> possible(const vector<Geom> &S, const vector<M> &mix) {
    vector<V> es;
    for (auto a : S)
      for (auto e : edges(a))
        es.push_back(e);
    es = uniq(es);
    vector<V> ns;
    for (auto a : es)
      for (auto b : es)
        ns.push_back(cross(a, b));
    ns = uniq(ns);
    vector<V> E;
    for (auto p : window) {
      V t = {p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
      if (p <= V{} || gcdv(t) != 1)
        continue;
      bool ok = 1;
      for (auto n : ns)
        if (abs(dot(p, n)) > 11 * q * q) {
          ok = 0;
          break;
        }
      if (ok)
        for (auto &m : mix)
          if (mv(m, p) > 11) {
            ok = 0;
            break;
          }
      if (ok)
        E.push_back(p);
    }
    return E;
  }
  void geometry(const vector<Geom> &S) {
    vector<M> mix;
    for (int i = 0; i < S.size(); i++)
      for (int j = 0; j <= i; j++)
        mix.push_back(mixed(S[i], S[j]));
    auto E = possible(S, mix);
    set<V> ok(E.begin(), E.end());
    sort(E.begin(), E.end());

    for (int i = 0; i < E.size(); i++) {
      V a = E[i];
      vector<V> nei;
      for (int j = i + 1; j < E.size(); j++)
        if (ok.count(sub(E[j], a)))
          nei.push_back(E[j]);
      for (int j = 0; j < nei.size(); j++)
        for (int k = j + 1; k < nei.size(); k++) {
          V b = nei[j], c = nei[k];
          if (!ok.count(sub(c, b)))
            continue;
          int d = abs(det(a, b, c));
          if (d > maxind * q * q)
            continue;
          if (!d) {
            if (!(((a == add(b, c) && gcdv(cross(b, c)) == 1) ||
                   (b == add(a, c) && gcdv(cross(a, c)) == 1) ||
                   (c == add(a, b) && gcdv(cross(a, b)) == 1))))
              continue;
          } else if (d < minind * q * q)
            continue;
          Geom t = {V{}, a, b, c};
          if (d && !emptygeom(t, q))
            continue;
          bool keep = 1;
          if (keep)
            for (auto &m : mix)
              if (mv(m, t) > 11) {
                keep = 0;
                break;
              }
          if (d && keep) {
            M s = surf(t);
            for (auto p : S)
              if (mv(s, p) > 11) {
                keep = 0;
                break;
              }
          }
          if (keep)
            geoms.push_back(t);
        }
    }
  }
  void candidates(const Co &cones, int radius) {
    for (int idx = 0; idx < geoms.size(); idx++) {
      auto t = geoms[idx];
      vector<V> pts = radius ? box(t, radius) : window;
      array<array<Cone, 4>, 4> trial;
      bool feas[4][4];
      for (int i = 0; i < 4; i++)
        for (int j = 0; j < 4; j++) {
          auto &c = trial[i][j];
          c = cones[i];
          for (int k = 0; k < 4; k++)
            if (j != k)
              c.add(sub(t[j], t[k]));
          c.build();
          feas[i][j] = c.strict();
        }
      array<int, 4> pi = {0, 1, 2, 3};
      vector<unordered_map<int, int>> memo(16);
      do {
        Geom x;
        bool good = 1;
        for (int i = 0; i < 4; i++) {
          x[i] = t[pi[i]];
          if (!feas[i][pi[i]]) {
            good = 0;
            break;
          }
        }
        if (!good || fixed.count(t) && fixed[t] != x)
          continue;
        for (int z = 0; z < pts.size(); z++) {
          auto p = pts[z];
          if (!radius && find(t.begin(), t.end(), p) != t.end())
            continue;
          bool ok = 0;
          for (int i = 0; i < 4; i++) {
            auto &m = memo[4 * i + pi[i]];
            auto it = m.find(z);
            if (it == m.end()) {
              bool hit = trial[i][pi[i]].haspos(sub(p, x[i]));
              it = m.emplace(z, hit).first;
            }
            if (it->second) {
              ok = 1;
              break;
            }
          }
          if (!ok) {
            good = 0;
            break;
          }
        }
        if (good) {
          int id = orders.size();
          orders.push_back(x);
          geoid.push_back(idx);
          oid[x] = id;
          array<Face, 4> fs;
          for (int i = 0; i < 4; i++) {
            Face f;
            for (int j = 0, k = 0; j < 4; j++)
              if (i != j)
                f[k++] = x[j];
            V b = *min_element(f.begin(), f.end());
            f = sorted(norm(f));
            array<int, 4> pat;
            for (int j = 0; j < 4; j++)
              pat[j] = i == j ? -1
                              : lower_bound(f.begin(), f.end(), sub(x[j], b)) -
                                    f.begin();
            inc[f].push_back({id, i, pat});
            fs[i] = f;
          }
          faces.push_back(fs);
        }
      } while (next_permutation(pi.begin(), pi.end()));
    }
  }
  void pairmap() {
    adj.resize(orders.size());
    for (auto &[f, ls] : inc) {
      for (int i = 0; i < ls.size(); i++) {
        auto &x = ls[i];
        for (int j = i + 1; j < ls.size(); j++) {
          auto &y = ls[j];
          if (geoid[x.id] != geoid[y.id] && match(x, y)) {
            adj[x.id][x.miss].push_back(y.id);
            adj[y.id][y.miss].push_back(x.id);
          }
        }
      }
    }
  }
  bool propagate(vector<char> &alive, const vector<int> &chosen,
                 bool stable = true) {
    map<Face, vector<int>> pres;
    for (int id : chosen) {
      if (!alive[id])
        return false;
      for (auto f : faces[id])
        pres[f].push_back(id);
    }
    for (auto &[f, ls] : pres) {
      if (ls.size() > 2)
        return false;
      for (auto &x : inc[f]) {
        if (find(ls.begin(), ls.end(), x.id) != ls.end())
          continue;
        if (ls.size() == 2 ||
            find(adj[x.id][x.miss].begin(), adj[x.id][x.miss].end(), ls[0]) ==
                adj[x.id][x.miss].end())
          alive[x.id] = 0;
      }
    }
    for (int id : chosen)
      for (int i = 0; i < 4; i++) {
        auto &ls = pres[faces[id][i]];
        if (ls.size() == 2) {
          int other = ls[0] + ls[1] - id;
          if (find(adj[id][i].begin(), adj[id][i].end(), other) ==
              adj[id][i].end())
            return false;
        }
      }
    if (stable) {
      bool ch = true;
      while (ch) {
        ch = false;
        for (int id = 0; id < orders.size(); id++)
          if (alive[id]) {
            for (auto &ne : adj[id]) {
              bool hit = 0;
              for (auto y : ne)
                if (alive[y]) {
                  hit = 1;
                  break;
                }
              if (!hit) {
                alive[id] = 0;
                ch = true;
                break;
              }
            }
          }
      }
    }
    for (int id : chosen)
      if (!alive[id])
        return false;
    return true;
  }
};


==> anc/flat/normalize.cpp <==
#include "geometry.hpp"
#include <iostream>
#include <stdexcept>

using Support = vector<Geom>;

// Try all orderings of a unit cell as the distinguished affine basis.
// Use its row permutation on every cell before anchoring row one at zero.
Support canonical(const Support &support) {
  Support best;
  int best_width = INT_MAX;
  for (const auto &anchor : support) {
    if (abs(D(anchor)) != 1)
      continue;
    array<int, 4> perm{0, 1, 2, 3};
    do {
      const auto a = sub(anchor[perm[1]], anchor[perm[0]]);
      const auto b = sub(anchor[perm[2]], anchor[perm[0]]);
      const auto c = sub(anchor[perm[3]], anchor[perm[0]]);
      const int sign = det(a, b, c);
      const V x = cross(b, c), y = cross(c, a), z = cross(a, b);
      Support transformed;
      int width = 0;
      for (const auto &cell : support) {
        Geom image;
        for (int j = 0; j < 4; ++j) {
          const V v = sub(cell[perm[j]], cell[perm[0]]);
          image[j] = {sign * dot(x, v), sign * dot(y, v), sign * dot(z, v)};
          for (int h : image[j])
            width = max(width, abs(h));
        }
        if (width > best_width)
          break;
        transformed.push_back(image);
      }
      if (width > best_width)
        continue;
      sort(transformed.begin(), transformed.end());
      if (width < best_width || transformed < best) {
        best_width = width;
        best = std::move(transformed);
      }
    } while (next_permutation(perm.begin(), perm.end()));
  }
  if (best.empty())
    throw runtime_error("Support has no unit cell");
  return best;
}

struct SupportOrder {
  bool operator()(const Support &a, const Support &b) const {
    if (a.size() != b.size())
      return a.size() < b.size();
    return a < b;
  }
};

void write_support(ostream &out, const Support &support) {
  out << '[';
  for (size_t i = 0; i < support.size(); ++i) {
    if (i)
      out << ',';
    out << '[';
    for (int j = 0; j < 4; ++j) {
      if (j)
        out << ',';
      const auto &v = support[i][j];
      out << '[' << v[0] << ',' << v[1] << ',' << v[2] << ']';
    }
    out << ']';
  }
  out << "]\n";
}

int main(int argc, char **argv) {
  if (argc < 3) {
    cerr << "Usage: normalize OUTPUT INPUT [INPUT ...]\n";
    return 2;
  }
  set<Support, SupportOrder> classes;
  for (int i = 2; i < argc; ++i) {
    ifstream in(argv[i]);
    if (!in)
      throw runtime_error("Cannot read support list");
    int n;
    while (in >> n) {
      if (n <= 0)
        throw runtime_error("Invalid support length");
      Support support(n);
      for (auto &cell : support)
        for (auto &v : cell)
          for (int &coord : v)
            if (!(in >> coord))
              throw runtime_error("Truncated support list");
      classes.insert(canonical(support));
    }
    if (!in.eof())
      throw runtime_error("Invalid support record");
  }
  ofstream out(argv[1]);
  for (const auto &support : classes)
    write_support(out, support);
  out.close();
  if (!out)
    throw runtime_error("Cannot write normalized list");
  cout << classes.size() << '\n';
}


==> anc/flat/run.py <==
"""Regenerate the longest-path search and compare its canonical output."""
import argparse
import gzip
import json
import os
import shlex
import shutil
import subprocess
import tempfile
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
# For each word, (visited states, paired lists) for each facet assignment on the initial cap.
EXPECTED = {
    "empty": [(2387, 164)],
    "L": [(2994, 436), (1859, 221)],
    "LL": [(3128, 479), (2141, 201)],
    "LR": [(2967, 502), (2313, 393)],
    "LLL": [(2855, 468), (1628, 203)],
    "LLR": [(1050, 220), (1114, 220)],
    "LRL": [(537, 93), (527, 93)],
    "LLLL": [(1948, 313), (1389, 165)],
    "LLLR": [(181, 16), (155, 16)],
    "LLLLL": [(1267, 193), (1029, 126)],
}
GROUPS = {"short": ("empty", "L", "LL"), "long": tuple(EXPECTED)[3:]}
CLASS_COUNTS = {"short": 399, "long": 945}


def difference(p, q):
    return tuple(x - y for x, y in zip(p, q))


def signed_index(cell):
    a, b, c = [difference(p, cell[0]) for p in cell[1:]]
    return sum(a[i] * (b[(i + 1) % 3] * c[(i + 2) % 3]
                       - b[(i + 2) % 3] * c[(i + 1) % 3]) for i in range(3))


def check_lists():
    for group, total in CLASS_COUNTS.items():
        path = HERE / (group + ".jsonl.gz")
        previous = None
        count = 0
        with gzip.open(path, "rt", encoding="ascii") as stream:
            for count, line in enumerate(stream, 1):
                cells = json.loads(line)
                key = (len(cells), cells)
                if previous is not None and key <= previous:
                    raise ValueError(f"{path.name}:{count}: repeated or unordered support")
                previous = key
                if abs(sum(map(signed_index, cells))) != 6:
                    raise ValueError(f"{path.name}:{count}: invalid degree")
                faces = defaultdict(list)
                for cell in cells:
                    for i in range(4):
                        face = cell[:i] + cell[i + 1:]
                        signs = sum(a > b for j, a in enumerate(face) for b in face[j+1:])
                        origin = min(face)
                        face_key = tuple(sorted(difference(p, origin) for p in face))
                        faces[face_key].append((-1)**(i + signs))
                if any(sorted(signs) != [-1, 1] for signs in faces.values()):
                    raise ValueError(f"{path.name}:{count}: unpaired oriented face")
        if count != total:
            raise ValueError(f"{path.name}: expected {total} supports, got {count}")
        print(f"{group}: {count} ordered supports, opposite face incidences and degree +/-1")


def compile_program(name, workspace):
    binary = workspace / name
    compiler = shlex.split(os.environ.get("CXX", "c++"))
    subprocess.run([*compiler, "-std=c++17", "-O3", "-ftrapv", str(HERE / (name + ".cpp")),
                    "-o", str(binary)], check=True)
    return binary


def short_memberships(normalize, work, inputs, canonical):
    # Class IDs are one-based line numbers in the sorted union of all five seeds.
    index = {row: i for i, row in enumerate(canonical.read_bytes().splitlines(), 1)}
    memberships = {}
    for path in inputs:
        per_seed = work / "normalized-seed.tmp"
        subprocess.check_output([normalize, per_seed, path])
        memberships[path.stem] = [index[row] for row in per_seed.read_bytes().splitlines()]
    return memberships


def regenerate(args, work):
    search = compile_program("enumerate", work)
    paths = {}
    print("word assignment states paired_lists", flush=True)
    for word, entries in EXPECTED.items():
        if args.word and args.word != word:
            continue
        for cap, expected in enumerate(entries, 1):
            if args.cap and cap != args.cap:
                continue
            path = work / f"{word}-{cap}.txt"
            report = subprocess.check_output([search, word, str(cap), path], text=True)
            got = tuple(map(int, report.split()))
            if got != expected:
                raise ValueError(f"{word} assignment {cap}: got {got}, expected {expected}")
            paths[word, cap] = path
            print(word, cap, *got, flush=True)
    if args.word:
        return
    normalize = compile_program("normalize", work)
    for group, words in GROUPS.items():
        inputs = [file for (word, cap), file in paths.items() if word in words]
        dest = work / (group + ".jsonl")
        count = int(subprocess.check_output([normalize, dest, *inputs], text=True))
        if count != CLASS_COUNTS[group]:
            raise ValueError(f"{group}: found {count} classes")
        with gzip.open(HERE / (dest.name + ".gz"), "rb") as stored:
            if dest.read_bytes() != stored.read():
                raise ValueError(f"{group}: coordinates or ordering differ")
        print(f"{group}: all {count} representatives match the distributed list, in order")
        if group == "short":
            memberships = short_memberships(normalize, work, inputs, dest)
            with (HERE / "short-seeds.json").open(encoding="ascii") as f:
                if memberships != json.load(f):
                    raise ValueError("short-word seed memberships differ")
            (work / "short-seeds.json").write_text(json.dumps(memberships) + "\n", encoding="ascii")
            for seed, ids in memberships.items():
                print(f"{seed}: {len(ids)} distinct short representatives")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--word", choices=EXPECTED, help="enumerate only this word")
    parser.add_argument("--cap", type=int, choices=(1, 2), help="select the facet assignment on the initial cap for --word")
    parser.add_argument("--output", type=Path, help="write the generated support lists here")
    parser.add_argument("--check-lists", action="store_true",
                        help="check degrees and face pairing in both supplied lists")
    args = parser.parse_args()
    if args.cap and not args.word:
        parser.error("--cap requires --word")
    if args.word == "empty" and args.cap == 2:
        parser.error("the empty word has one facet assignment on its initial cap up to symmetry")
    if args.check_lists and (args.word or args.output):
        parser.error("--check-lists is a separate operation")
    if args.check_lists:
        check_lists()
        return
    if args.output and args.output.exists() and any(args.output.iterdir()):
        parser.error("--output requires a new or empty directory")
    with tempfile.TemporaryDirectory(prefix="flat-cells-") as name:
        work = Path(name)
        regenerate(args, work)
        if args.output:
            args.output.mkdir(exist_ok=True, parents=True)
            for pattern in ("*.txt", "*.jsonl", "short-seeds.json"):
                for path in work.glob(pattern):
                    shutil.copyfile(path, args.output / path.name)


if __name__ == "__main__":
    main()


==> anc/flat/short-seeds.json <==
{"empty-1": [1, 2, 3, 4, 8, 9, 10, 20, 21, 27, 42, 53, 55, 62, 88, 94, 97, 100, 133, 134, 135, 138, 139, 148, 184, 186, 187, 198, 210, 211, 248, 253, 254, 257, 258, 300, 302, 303, 309], "L-1": [5, 6, 7, 11, 12, 13, 14, 15, 16, 17, 18, 19, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 52, 54, 56, 57, 58, 59, 60, 61, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 89, 90, 91, 93, 95, 96, 98, 99, 101, 102, 103, 105, 106, 107, 108, 109, 110, 128, 136, 137, 140, 145, 146, 147, 149, 150, 151, 152, 153, 154, 157, 158, 159, 160, 161, 162, 163, 174, 179, 181, 182, 185, 197, 201, 203, 204, 205, 206, 207, 208, 209, 212, 213, 215, 216, 225, 230, 232, 233, 247, 249, 250, 251, 252, 255, 256, 259, 260, 261, 267, 268, 269, 273, 275, 277, 281, 296, 298, 301, 304, 305, 306, 307, 308, 310, 316, 317, 318, 319, 320, 321, 324, 327, 332, 333, 334, 335, 343, 347, 348, 349, 350, 351, 357, 358, 359, 360, 361, 362, 363, 364, 369, 370, 373, 374, 375, 376, 382, 385, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399], "L-2": [5, 6, 7, 11, 12, 13, 14, 15, 16, 17, 18, 19, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39, 40, 41, 52, 54, 56, 58, 60, 61, 63, 68, 69, 70, 71, 72, 89, 90, 91, 93, 98, 105, 106, 107, 108, 109, 110, 128, 136, 140, 147, 157, 158, 159, 160, 161, 162, 163, 174, 179, 181, 182, 201, 203, 204, 205, 206, 207, 208, 209, 215, 225, 230, 233, 247, 249, 250, 251, 255, 256, 267, 273, 275, 277, 281, 296, 298, 301, 304, 305, 306, 307, 323, 324, 327, 332, 333, 334, 335, 343, 347, 348, 349, 350, 351, 369, 370, 373, 374, 375, 376, 382, 385, 394, 395, 396, 397, 398, 399], "LL-1": [22, 23, 24, 25, 26, 43, 44, 45, 46, 47, 48, 49, 50, 51, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 92, 104, 111, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 129, 130, 131, 132, 141, 142, 143, 144, 155, 156, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 175, 176, 177, 178, 180, 183, 188, 189, 190, 191, 192, 193, 194, 195, 196, 199, 200, 202, 214, 217, 218, 219, 220, 221, 222, 223, 224, 226, 227, 228, 229, 231, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 262, 263, 264, 265, 266, 270, 271, 272, 274, 276, 278, 279, 280, 282, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 297, 299, 311, 312, 313, 314, 315, 322, 325, 326, 328, 329, 330, 331, 336, 337, 338, 339, 340, 341, 342, 344, 345, 346, 352, 353, 354, 355, 356, 365, 366, 367, 368, 371, 372, 377, 378, 379, 380, 381, 383, 384, 386, 387, 388], "LL-2": [22, 23, 24, 25, 26, 43, 44, 45, 46, 47, 48, 49, 50, 51, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 111, 112, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 129, 130, 131, 132, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 175, 176, 177, 178, 180, 183, 214, 217, 218, 219, 220, 221, 222, 223, 224, 226, 227, 228, 229, 231, 263, 264, 265, 266, 270, 271, 272, 274, 276, 278, 279, 280, 282, 312, 313, 314, 315, 322, 325, 326, 328, 329, 330, 331, 336, 354, 355, 356, 365, 366, 367, 368, 371, 372, 377, 389]}


==> anc/indices/README.txt <==
Finite checks for the cell indices (Appendix A)

Run the commands from the directory containing verify.py with Python 3.9
or later. The high-index search also needs NumPy. The high, three-four and
two commands build C++17 sources in a temporary directory using CXX
(default c++). The shared library in high uses macOS or Linux compiler flags.
Run python3 indices/run.py all to execute the four computations in order.

A.1. Excluding high-index cells

    python3 indices/run.py high

high.py enumerates the four-point sets in the mixed-volume window. For a
solid tetrahedron it tests all integer points of its bounding box using
barycentric coordinates computed with determinants. The zero-determinant
tuples enter only when flat cells are allowed. To split a normal cone,
let s,t be the values of a cutting functional at adjacent primitive rays
u,v. If s,t have opposite signs, the ray on the cut is spanned by
|t|u+|s|v. An interior representative of each chamber gives its row
maxima. mixed_area.cpp computes the mixed areas for the triple tests.
Each candidate contributes a binary column encoding all its triangle
incidences and the cup-product coefficient. Gaussian elimination tests
the face and degree equations together. For equally short partner lists,
inspect cells in order of addition and delete vertices in lexicographic
order. The program reports m, t, the flat-cell flag, candidate count,
visited nodes and unresolved nodes. The flag 0 requires solid cells.

For the two-cell example at H(7,1) in A.1, the same command also reports
whether the face and degree equations with x_H=x_P=1 have a solution.
At the node with the facet assignments in the table, it checks the
equations once on all 432 vertex sets (solvable), and once on the 265
retained by the contact and mixed-volume tests (insoluble).

A.2. Excluding minimum solid indices two, three and four

    python3 indices/run.py first

first_faces.py generates U_q and the possible neighbours of the fixed
triangle F = {0, q e_1, q e_2}. A point (x,y,z) in Gamma_q satisfies
y = x and z = -x modulo q. For the proposed fourth vertex (a,b,h),
test q <= |h| <= 5 and the edge bounds. For each lattice point in the
tetrahedron's bounding box form

    sign(h)(hx-az),   sign(h)(hy-bz),   sign(h)qz.

Membership in the tetrahedron requires all three numbers to be nonnegative
and their sum to be at most q|h|. Discard the cell if another lattice
point belongs to it. For every retained fourth vertex there are three
transfers. At q=2 this gives the 360 labelled initial pairs used by two.

The same command also counts the assignments admitting strict row
comparisons with row sum zero. For a row cone C_i, enumerate the primitive
rays from signed cross products of pairs of independent defining normals.
The sum of the rays satisfies all strict comparisons if each comparison
is positive on at least one ray. Once all four such tests pass, rows of
sum zero exist exactly when the union of the rays positively spans R^3.
Indeed, express the negative of the sum of the four strict solutions as a
nonnegative combination of rays and add the terms to their respective
rows. Conversely, perturbing a tuple of strict solutions with sum zero
gives a neighbourhood of zero among the possible sums. The program tests
positive spanning by checking that the dual cone has no nonzero ray.

    q    |U_q|    assignments    excluded    strictly feasible
    2     1171         360          123             237
    3      507          96           36              60
    4      259          21            7              14

These strict-feasibility counts give an additional check. The two
continuation programs below start from their own full initial lists.

    python3 indices/run.py three-four

minimum34.cpp starts with the single cell V. Translate the least vertex
to zero and sort labels to identify translation classes. Edge primitivity
is tested in the lattice coordinates (x,(y-x)/q,(z+x)/q). For a cell
with edge matrix A in these lattice coordinates and m = |det A|, an
extra point exists exactly when A(r,s,t) is zero modulo m for some
0 <= r,s,t < m with 0 < r+s+t <= m. When several unpaired faces have unique
partners, add all forced cells. Inspect shortest lists in lexicographic
face order. The exact counts by action on distinct sets are

    q   split   forced   empty face   edge triple   overfull   wrong degree   total
    3    94      183         207           28           4            4         520
    4     2        4           8            3           0            0          17

The four paired sets at q=3 have twelve tetrahedra each, with signed
index sum zero in all four cases.

    python3 indices/run.py two

minimum2.cpp and cells.hpp try compatible facet assignments. For each
prescribed or trial cell P, test exits for all lattice labels in U_2
outside its vertex set, relative to its least vertex. If a prescribed
cell has only one possible exit for a given label, intersect that row
cone with the necessary halfspace and repeat. For each trial assignment
use the strict row comparisons of that cell in addition to the
prescribed comparisons. Remove assignments lacking a face partner until
the lists stabilize. The largest pool of candidate geometries at a root
after the edge and emptiness tests is 6234.

Permuting the vertices of F permutes the first three coordinates of
(2-z_1-z_2-z_3,z_1,z_2,z_3) and the marked transfer position. All six
permutations preserve Gamma_2. The program runs on the 65 symmetry
representatives, then separately from all 360 labelled initial pairs.

    added cells    nodes  rejected  split       nodes  rejected  split
                      representatives                 labelled pairs
         0           65      63       2          360     351       9
         1           21      20       1           75      72       3
         2            2       2       0            6       6       0

The two representative roots that split have fourth vertices and transfer
positions ((-1,1,-3),1) and ((0,0,-2),1), with positions numbered from one
as in the paper. They have four and seventeen partners, respectively, at
the triangle {0,(0,2,-2),(2,0,-2)}. Only the latter root has a child that
splits again. Its two children are both rejected.


==> anc/indices/cells.hpp <==
#pragma once
// Translation classes, closed-emptiness tests and incidence propagation.
#include "cones.hpp"
#include <climits>
#include <cstdlib>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <unordered_set>
using Geom = array<V, 4>;
using Face = array<V, 3>;
using Co = array<Cone, 4>;
template <class C> C norm(C a) {
  V o = *min_element(a.begin(), a.end());
  for (auto &p : a)
    p = sub(p, o);
  return a;
}
template <class C> C sorted(C a) {
  sort(a.begin(), a.end());
  return a;
}
template <class T> vector<T> uniq(vector<T> a) {
  sort(a.begin(), a.end());
  a.erase(unique(a.begin(), a.end()), a.end());
  return a;
}
V add(V a, V b) { return sub(a, neg(b)); }
int det(V a, V b, V c) { return dot(a, cross(b, c)); }
int D(Geom a) { return det(sub(a[1], a[0]), sub(a[2], a[0]), sub(a[3], a[0])); }
V vc(int x, int y, int z) { return {x, y, z}; }
vector<V> edges(Geom a) {
  vector<V> E;
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < i; j++) {
      V e = sub(a[i], a[j]);
      if (e < V{})
        e = neg(e);
      E.push_back(e);
    }
  return uniq(E);
}
bool emptygeom(Geom a, int q = 1) {
  int d = D(a);
  if (!d)
    return false;
  for (auto &p : a) {
    p = {(int)p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
  }
  int m = abs(D(a));
  if (!m)
    return false;
  for (int i = 0; i < m; i++)
    for (int j = 0; j < m - i + 1 && j < m; j++)
      for (int k = 0; k < m - i - j + 1 && k < m; k++)
        if (i + j + k) {
          bool ok = 1;
          for (int x = 0; x < 3; x++)
            if ((i * a[1][x] + j * a[2][x] + k * a[3][x]) % m) {
              ok = 0;
              break;
            }
          if (ok)
            return false;
        }
  return true;
}
void addcell(Co &cones, Geom c) {
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < 4; j++)
      if (j != i)
        cones[i].add(sub(c[i], c[j]));
}
bool prep(Co &c) {
  for (auto &x : c) {
    x.build();
    if (!x.strict())
      return false;
  }
  return true;
}
bool exits(Co &cones, const vector<Geom> &S, const vector<vector<V>> &points) {
  bool change = 1;
  while (change) {
    change = 0;
    for (int k = 0; k < S.size(); k++)
      for (auto p : points[k]) {
        auto &a = S[k];
        if (find(a.begin(), a.end(), p) != a.end())
          continue;
        int owner = -1;
        for (int j = 0; j < 4; j++)
          if (cones[j].haspos(sub(p, a[j]))) {
            if (owner >= 0) {
              owner = -2;
              break;
            }
            owner = j;
          }
        if (owner == -1)
          return false;
        if (owner >= 0)
          change |= cones[owner].tight(sub(p, a[owner]));
      }
  }
  return true;
}
struct Inc {
  int id;
  int miss;
  array<int, 4> pattern;
};
bool match(const Inc &a, const Inc &b) {
  if (a.miss == b.miss)
    return false;
  for (int i = 0; i < 4; i++)
    if (i != a.miss && i != b.miss && a.pattern[i] != b.pattern[i])
      return false;
  return a.pattern[b.miss] == b.pattern[a.miss];
}
using IncMap = map<Face, vector<Inc>>;
struct Search {
  vector<V> window;
  int q = 1;
  vector<Geom> geoms;
  vector<vector<int>> bygeom;
  vector<Geom> orders;
  vector<int> geoid;
  map<Geom, int> oid;
  IncMap inc;
  vector<array<Face, 4>> faces;
  vector<array<vector<int>, 4>> adj;
  set<Geom> pref;
  map<Geom, Geom> fixed;
  vector<int> fixedids;
  int minind = 1, maxind = 5;
  vector<V> possible(const vector<Geom> &S) {
    vector<V> es;
    for (auto a : S)
      for (auto e : edges(a))
        es.push_back(e);
    es = uniq(es);
    vector<V> ns;
    for (auto a : es)
      for (auto b : es)
        ns.push_back(cross(a, b));
    ns = uniq(ns);
    vector<V> E;
    for (auto p : window) {
      V t = {p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
      if (p <= V{} || gcdv(t) != 1)
        continue;
      bool ok = 1;
      for (auto n : ns)
        if (abs(dot(p, n)) > 11 * q * q) {
          ok = 0;
          break;
        }
      if (ok)
        E.push_back(p);
    }
    return E;
  }
  void geometry(const vector<Geom> &S) {
    auto E = possible(S);
    set<V> ok(E.begin(), E.end());
    sort(E.begin(), E.end());
    vector<V> es;
    for (auto c : S)
      for (auto e : edges(c))
        es.push_back(e);
    es = uniq(es);
    for (int i = 0; i < E.size(); i++) {
      V a = E[i];
      vector<V> nei;
      for (int j = i + 1; j < E.size(); j++)
        if (ok.count(sub(E[j], a)))
          nei.push_back(E[j]);
      for (int j = 0; j < nei.size(); j++)
        for (int k = j + 1; k < nei.size(); k++) {
          V b = nei[j], c = nei[k];
          if (!ok.count(sub(c, b)))
            continue;
          int d = abs(det(a, b, c));
          if (d < minind * q * q || d > maxind * q * q)
            continue;
          Geom t = {V{}, a, b, c};
          if (!emptygeom(t, q))
            continue;
          bool keep = 1;
          {
            auto ee = edges(t);
            for (auto x : ee)
              for (auto y : ee) {
                auto n = cross(x, y);
                for (auto v : es)
                  if (abs(dot(n, v)) > 11 * q * q) {
                    keep = 0;
                    break;
                  }
                if (!keep)
                  break;
              }
          }
          if (keep)
            geoms.push_back(t);
        }
    }
  }
  void candidates(const Co &cones) {
    for (int idx = 0; idx < geoms.size(); idx++) {
      auto t = geoms[idx];
      const auto &pts = window;
      array<array<Cone, 4>, 4> trial;
      bool feas[4][4];
      for (int i = 0; i < 4; i++)
        for (int j = 0; j < 4; j++) {
          auto &c = trial[i][j];
          c = cones[i];
          for (int k = 0; k < 4; k++)
            if (j != k)
              c.add(sub(t[j], t[k]));
          c.build();
          feas[i][j] = c.strict();
        }
      array<int, 4> pi = {0, 1, 2, 3};
      vector<unordered_map<int, int>> memo(16);
      do {
        Geom x;
        bool good = 1;
        for (int i = 0; i < 4; i++) {
          x[i] = t[pi[i]];
          if (!feas[i][pi[i]]) {
            good = 0;
            break;
          }
        }
        if (!good || fixed.count(t) && fixed[t] != x)
          continue;
        for (int z = 0; z < pts.size(); z++) {
          auto p = pts[z];
          if (find(t.begin(), t.end(), p) != t.end())
            continue;
          bool ok = 0;
          for (int i = 0; i < 4; i++) {
            auto &m = memo[4 * i + pi[i]];
            auto it = m.find(z);
            if (it == m.end()) {
              bool hit = trial[i][pi[i]].haspos(sub(p, x[i]));
              it = m.emplace(z, hit).first;
            }
            if (it->second) {
              ok = 1;
              break;
            }
          }
          if (!ok) {
            good = 0;
            break;
          }
        }
        if (good) {
          int id = orders.size();
          orders.push_back(x);
          geoid.push_back(idx);
          oid[x] = id;
          array<Face, 4> fs;
          for (int i = 0; i < 4; i++) {
            Face f;
            for (int j = 0, k = 0; j < 4; j++)
              if (i != j)
                f[k++] = x[j];
            V b = *min_element(f.begin(), f.end());
            f = sorted(norm(f));
            array<int, 4> pat;
            for (int j = 0; j < 4; j++)
              pat[j] = i == j ? -1
                              : lower_bound(f.begin(), f.end(), sub(x[j], b)) -
                                    f.begin();
            inc[f].push_back({id, i, pat});
            fs[i] = f;
          }
          faces.push_back(fs);
        }
      } while (next_permutation(pi.begin(), pi.end()));
    }
  }
  void pairmap() {
    adj.resize(orders.size());
    for (auto &[f, ls] : inc) {
      for (int i = 0; i < ls.size(); i++) {
        auto &x = ls[i];
        for (int j = i + 1; j < ls.size(); j++) {
          auto &y = ls[j];
          if (geoid[x.id] != geoid[y.id] && match(x, y)) {
            adj[x.id][x.miss].push_back(y.id);
            adj[y.id][y.miss].push_back(x.id);
          }
        }
      }
    }
  }
  bool propagate(vector<char> &alive, const vector<int> &chosen,
                 bool stable = true) {
    map<Face, vector<int>> pres;
    for (int id : chosen) {
      if (!alive[id])
        return false;
      for (auto f : faces[id])
        pres[f].push_back(id);
    }
    for (auto &[f, ls] : pres) {
      if (ls.size() > 2)
        return false;
      for (auto &x : inc[f]) {
        if (find(ls.begin(), ls.end(), x.id) != ls.end())
          continue;
        if (ls.size() == 2 ||
            find(adj[x.id][x.miss].begin(), adj[x.id][x.miss].end(), ls[0]) ==
                adj[x.id][x.miss].end())
          alive[x.id] = 0;
      }
    }
    for (int id : chosen)
      for (int i = 0; i < 4; i++) {
        auto &ls = pres[faces[id][i]];
        if (ls.size() == 2) {
          int other = ls[0] + ls[1] - id;
          if (find(adj[id][i].begin(), adj[id][i].end(), other) ==
              adj[id][i].end())
            return false;
        }
      }
    if (stable) {
      bool ch = true;
      while (ch) {
        ch = false;
        for (int id = 0; id < orders.size(); id++)
          if (alive[id]) {
            for (auto &ne : adj[id]) {
              bool hit = 0;
              for (auto y : ne)
                if (alive[y]) {
                  hit = 1;
                  break;
                }
              if (!hit) {
                alive[id] = 0;
                ch = true;
                break;
              }
            }
          }
      }
    }
    for (int id : chosen)
      if (!alive[id])
        return false;
    return true;
  }
  bool root(vector<Geom> S) {
    for (auto &s : S) {
      s = norm(s);
      fixed[sorted(s)] = s;
    }
    Co c;
    for (auto s : S)
      addcell(c, s);
    if (!prep(c) || !exits(c, S, vector<vector<V>>(S.size(), window)))
      return false;
    geometry(S);
    candidates(c);
    for (auto s : S) {
      auto i = oid.find(s);
      if (i == oid.end())
        return false;
      fixedids.push_back(i->second);
    }
    pairmap();
    vector<char> alive(orders.size(), 1);
    return propagate(alive, fixedids);
  }
};


==> anc/indices/cones.hpp <==
#pragma once
#include <algorithm>
#include <array>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <numeric>
#include <set>
#include <stdexcept>
#include <vector>
using namespace std;
using V = array<int, 3>;
using Cell = array<V, 4>;
V neg(V a) { return {-a[0], -a[1], -a[2]}; }
V sub(V a, V b) { return {a[0] - b[0], a[1] - b[1], a[2] - b[2]}; }
V cross(V a, V b) {
  return {a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2],
          a[0] * b[1] - a[1] * b[0]};
}
int dot(V a, V b) { return a[0] * b[0] + a[1] * b[1] + a[2] * b[2]; }
int gcdv(V a) { return gcd(a[0], gcd(a[1], a[2])); }
V prim(V a) {
  int k = gcdv(a);
  for (auto &i : a)
    i /= k;
  return a;
}
struct Cone {
  vector<V> N, R;
  bool haspos(V n) {
    for (auto r : R)
      if (dot(r, n) > 0)
        return true;
    return false;
  }
  bool add(V n) {
    if (find(N.begin(), N.end(), n) != N.end())
      return false;
    N.push_back(n);
    return true;
  }
  void build() {
    set<V> s;
    int end = N.size();
    for (int j = 0; j < end; j++)
      for (int k = 0; k < j; k++) {
        V u = cross(N[j], N[k]);
        if (!gcdv(u))
          continue;
        u = prim(u);
        for (auto v : {u, neg(u)}) {
          bool ok = 1;
          for (auto n : N)
            if (dot(v, n) < 0) {
              ok = 0;
              break;
            }
          if (ok)
            s.insert(v);
        }
      }
    R = vector<V>(s.begin(), s.end());
  }
  bool strict() {
    for (auto n : N)
      if (!haspos(n))
        return false;
    return true;
  }
  bool tight(V n) {
    bool cut = false;
    for (auto r : R)
      if (dot(r, n) < 0) {
        cut = true;
        break;
      }
    if (!cut)
      return false;
    add(n);
    build();
    return true;
  }
};
vector<V> readu(int q) {
  ifstream U("u" + to_string(q));
  if (!U)
    throw runtime_error("missing coordinate window");
  V v;
  vector<V> pts;
  while (U >> v[0] >> v[1] >> v[2])
    pts.push_back(v);
  return pts;
}


==> anc/indices/first_faces.py <==
"""First-neighbour lists in the coordinates of Gamma_q, with integer tests."""

from collections import Counter
from itertools import combinations, permutations, product
from math import gcd

ORIGIN = (0, 0, 0)


def subtract(left, right):
    return tuple(a - b for a, b in zip(left, right))


def dot(left, right):
    return sum(a * b for a, b in zip(left, right))


def cross(a, b):
    return tuple(a[(i+1) % 3] * b[(i+2) % 3] - a[(i+2) % 3] * b[(i+1) % 3]
                 for i in range(3))


def in_lattice(point, q):
    x, y, z = point
    return (y - x) % q == 0 and (z + x) % q == 0


def window(q):
    return {p for p in product(range(-11, 12), repeat=3)
            if in_lattice(p, q) and sum(max(0, x) for x in p) <= 11
            and sum(max(0, -x) for x in p) <= 11}


def seed(q):
    return (ORIGIN, (q, 0, 0), (0, q, 0), (0, 0, q))


def empty_neighbour(q, point):
    a, b, h = point
    vertices = (*seed(q)[:3], point)
    ranges = [range(min(axis), max(axis) + 1) for axis in zip(*vertices)]
    sign = 1 if h > 0 else -1
    for x, y, z in product(*ranges):
        if (x, y, z) in vertices or not in_lattice((x, y, z), q):
            continue
        nums = (sign * (h*x - a*z), sign * (h*y - b*z), sign * q*z)
        if min(nums) >= 0 and sum(nums) <= q * abs(h):
            return False
    return True


def first_neighbours(q, points):
    vertices = seed(q)
    for w in sorted(points - set(vertices)):
        if (q <= abs(w[2]) <= 5 and all(subtract(w, v) in points for v in vertices[:3])
                and empty_neighbour(q, w)):
            for position in range(3):
                yield w, position


def extreme_rays(normals):
    rays = set()
    for left, right in combinations(set(normals), 2):
        axis = cross(left, right)
        scale = gcd(*axis)
        if scale:
            for sign in (-1, 1):
                ray = tuple(sign*x // scale for x in axis)
                if all(dot(ray, normal) >= 0 for normal in normals):
                    rays.add(ray)
    return rays


def compatible_rows(q, w, position):
    initial = seed(q)
    neighbour = list(initial)
    neighbour[position], neighbour[3] = w, initial[position]
    union = set()
    for row in range(4):
        normals = {subtract(cell[row], cell[i]) for cell in (initial, neighbour)
                   for i in range(4) if i != row}
        rays = extreme_rays(normals)
        if any(not any(dot(ray, n) > 0 for ray in rays) for n in normals):
            return False
        union.update(rays)
    return not extreme_rays(union)


def orbit_roots(q, assignments):
    """For q=2 all six permutations of the triangle preserve Gamma_q."""
    if q != 2:
        raise ValueError('The six-permutation reduction is used only for q=2.')
    counts = Counter()
    for w, position in assignments:
        bary = (q - sum(w), *w)
        key = min((bary[p[1]], bary[p[2]], bary[3], p.index(position))
                  for p in permutations(range(3)))
        counts[key] += 1
    return counts


==> anc/indices/high.py <==
"""Enumeration around a prescribed cell H(m,t). Called by run.py."""
from itertools import combinations, product, permutations
from collections import defaultdict, Counter
from functools import lru_cache
import math, ctypes, sys
import numpy as np
lib = ctypes.CDLL(sys.argv[1])
lib.surface.argtypes = [ctypes.c_void_p] * 3
lib.evaluate.argtypes = [ctypes.c_void_p, ctypes.c_int, ctypes.c_void_p, ctypes.c_int, ctypes.c_void_p]
perm = list(permutations(range(4)))
zero = (0, 0, 0)
sub = lambda a, b: tuple((x - y for (x, y) in zip(a, b)))
dot = lambda a, b: sum((x * y for (x, y) in zip(a, b)))

def cross(a, b):
    return (a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2], a[0] * b[1] - a[1] * b[0])

def prim(a):
    return tuple((x // math.gcd(*a) for x in a))

def det(a, b, c):
    return dot(a, cross(b, c))

def possible(m, t):
    """Enumerate translation classes from the mixed-volume window."""
    edges = []
    for a in product(range(-11, 12), repeat=3):
        (x, y, z) = a
        if (x + t * z) % m or (y + z) % m:
            continue
        v = ((x + t * z) // m, z, (y + z) // m)
        if v > zero and max(0, sum(a)) - sum((min(0, x) for x in a)) <= 11:
            edges.append((v, a))
    for ts in combinations(sorted(edges), 3):
        (vs, a) = zip(*ts)
        if max(0, *map(sum, a)) - sum((min(0, *x) for x in zip(*a))) <= 11:
            yield (zero, *vs)

def empty(P, D):
    if abs(D) == 1:
        return True
    (a, b, c) = P[1:]
    for pt in product(*(range(min(q), max(q) + 1) for q in zip(*P))):
        if pt in P:
            continue
        v = (det(pt, b, c) * D, det(a, pt, c) * D, det(a, b, pt) * D)
        if min(v) >= 0 and sum(v) <= D * D:
            return False
    return True

def normalize(p):
    return tuple((sub(x, min(p)) for x in sorted(p)))

def rays(ns):
    r = set()
    for (a, b) in combinations(ns, 2):
        c = cross(a, b)
        if not any(c):
            continue
        v = prim(c)
        for x in (v, tuple((-z for z in v))):
            if all((dot(n, x) >= 0 for n in ns)):
                r.add(x)
    return r

def chambers(P, j, ns):
    """Cut the normal cone at vertex j by all candidate-edge planes."""
    normals = [sub(P[j], x) for (i, x) in enumerate(P) if i != j]
    start = list(rays(normals))
    assert len(start) == 3
    polys = [start]
    for n in ns:
        new = []
        for ls in polys:
            vals = [dot(n, a) for a in ls]
            if min(vals) >= 0 or max(vals) <= 0:
                new.append(ls)
                continue
            for e in (-1, 1):
                vs = []
                for (i, x) in enumerate(ls):
                    j = (i + 1) % len(ls)
                    (s, t) = (vals[i], vals[j])
                    if s * e >= 0:
                        vs.append(x)
                    if s * t < 0:
                        vs.append(prim(tuple((abs(t) * a + abs(s) * b for (a, b) in zip(x, ls[j])))))
                assert len(vs) >= 3
                new.append(vs)
        polys = new
    return [tuple(map(sum, zip(*p))) for p in polys]

def get_surf(a, b):
    x = np.zeros((120, 4), dtype='int64')
    n = lib.surface(a.ctypes.data, b.ctypes.data, x.ctypes.data)
    return x[:n].copy()

def vs(sur, cs):
    a = np.empty(len(cs), dtype='int64')
    lib.evaluate(sur.ctypes.data, len(sur), cs.ctypes.data, len(cs), a.ctypes.data)
    return a

def run(m, t, flat, example_result=None):
    H = tuple(sorted((zero, (1, 0, 0), (0, 0, 1), (t, m, 1))))
    cells = []
    for P in possible(m, t):
        D = det(*P[1:])
        if 1 <= abs(D) <= 9 and empty(P, D) or (flat and D == 0):
            cells.append(P)
    cells.sort()
    seed = cells.index(H)
    example_selection = None
    if example_result is not None:
        # Neighbour of H(7,1), in the facet order of the table in A.1.
        contacts = ((0, 0, 1), (0, -1, 0), (1, 0, 0), (1, 7, 1))
        neighbour = cells.index(normalize(contacts))
        order = tuple(sorted(contacts).index(p) for p in contacts)
        example_selection = {seed: (0, 1, 2, 3), neighbour: order}
    cs = np.array(cells, dtype='int64')
    nc = len(cells)
    ns = set()
    ids = {}
    by = defaultdict(list)
    triangles = []
    cc = []
    for (k, P) in enumerate(cells):
        for (v, w) in combinations(P, 2):
            ns.add(prim(sub(w, v)))
        ff = []
        for j in range(4):
            G = normalize(P[:j] + P[j + 1:])
            g = ids.setdefault(G, len(ids) + 1)
            ff.append(g)
            by[g].append((k, j))
        triangles.append(ff)
        cup = P[1][0] * (P[2][1] - P[1][1]) * (P[3][2] - P[2][2]) % 2
        for g in ff:
            cup ^= 1 << g
        cc.append(cup)
    win = []
    initial = []
    for j in range(4):
        dirs = np.array(chambers(H, j, sorted(ns)), dtype='int64')
        initial.append((1 << len(dirs)) - 1)
        vals = cs @ dirs.T
        vv = vals.argmax(axis=1)
        win.append([[int.from_bytes(b, 'little') for b in np.packbits(vv == p, axis=1, bitorder='little')] for p in range(4)])

    def reach(k, l):
        fc = get_surf(cs[k], cs[l])
        return vs(fc, cs) <= 11
    repeated = np.stack([reach(k, k) for k in range(nc)])

    @lru_cache(None)
    def mix(i, j):
        return reach(i, j)

    def parity(target, cols):
        """Solve the packed face and degree equations over the field of two elements."""
        piv = {}
        for v in cols:
            while v:
                b = v.bit_length()
                if b not in piv:
                    piv[b] = v
                    break
                v ^= piv[b]
        while target and target.bit_length() in piv:
            target ^= piv[target.bit_length()]
        return not target

    @lru_cache(None)
    def fits(k, slot, order, k2, slot2, ord2):
        a = order.index(slot)
        b = ord2.index(slot2)
        if a == b:
            return False
        (pp, qq) = (cells[k], cells[k2])
        lp = min(pp[:slot] + pp[slot + 1:])
        lq = min(qq[:slot2] + qq[slot2 + 1:])
        return all((sub(pp[order[b if j == a else j]], lp) == sub(qq[ord2[j]], lq) for j in range(4) if j != b))
    nodes = Counter()

    def inspect(S, domain, ch):
        """A branch fixes facet assignments on S and retains possible row chambers ch."""
        nodes['nodes'] += 1
        new = list(S)[-1]
        allowed = domain & repeated[new] & repeated[:, new]
        for i in S:
            if i != new:
                allowed &= mix(i, new)
        cand = {}
        for k0 in np.flatnonzero(allowed):
            k = int(k0)
            bs = [[bool(ch[j] & win[j][p][k]) for p in range(4)] for j in range(4)]
            if all(map(any, bs)):
                opt = [o for o in perm if all((bs[j][p] for (j, p) in enumerate(o)))]
                if opt:
                    cand[k] = opt
        if any((k not in cand for k in S)):
            return
        target = 1
        for k in S:
            target ^= cc[k]
        filtered_soluble = parity(target, (cc[k] for k in cand if k not in S))
        if S == example_selection:
            unfiltered_soluble = parity(target, (cc[k] for k in range(nc) if k not in S))
            example_result.extend((nc, int(unfiltered_soluble), len(cand), int(filtered_soluble)))
        if not filtered_soluble:
            return
        inc = defaultdict(list)
        for k in S:
            for (j, f) in enumerate(triangles[k]):
                inc[f].append((k, j))
        best = None
        for (f, pp) in inc.items():
            if len(pp) > 2:
                return
            if len(pp) == 2:
                ((k, j), (l, h)) = pp
                if not fits(k, j, S[k], l, h, S[l]):
                    return
                continue
            ((k, j),) = pp
            opts = [(l, o) for (l, h) in by[f] if l in cand and l not in S for o in cand[l] if fits(k, j, S[k], l, h, o)]
            if not opts:
                return
            if best is None or len(opts) < len(best):
                best = opts
        if best is None or len(S) >= 10:
            nodes['open'] += 1
            return
        allowed2 = np.array([i in cand for i in range(nc)], dtype=bool)
        for (k, o) in best:
            inspect({**S, k: o}, allowed2, tuple((ch[j] & win[j][p][k] for (j, p) in enumerate(o))))
    inspect({seed: (0, 1, 2, 3)}, np.ones(nc, dtype=bool), initial)
    return (m, t, int(flat), nc, nodes['nodes'], nodes['open'])
if __name__ == "__main__":
    cases = [(6, 1), (7, 1), (7, 2), (8, 1), (8, 3), (9, 1), (9, 2)]
    example = [] if '--example' in sys.argv[2:] else None
    for m, t in cases:
        print(*run(m, t, False, example if (m, t) == (7, 1) else None), flush=True)
    for t in (1, 2):
        print(*run(9, t, True), flush=True)
    if example is not None:
        print(*example)


==> anc/indices/minimum2.cpp <==
// Propagate facet assignments and pair faces starting from each first
// neighbour.
#include "cells.hpp"
#include <iostream>
struct Audit {
  int n[6][3] = {{0}}, full[6][3] = {{0}}, weight;
  bool check_window = false;
  int peak = 0;
  void run(vector<Geom> S0, int depth) {
    if (depth >= 6)
      throw runtime_error("unresolved branch at depth six");
    int &t = n[depth][0];
    t++;
    full[depth][0] += weight;
    Search s;
    s.q = 2;
    s.minind = 2;
    s.window = readu(2);
    vector<V> E;
    for (auto c : S0)
      for (auto e : edges(c))
        E.push_back(e);
    bool ok = 1;
    for (auto a : E)
      for (auto b : E) {
        auto n = cross(a, b);
        for (auto c : E)
          if (abs(dot(c, n)) > 44)
            ok = 0;
      }
    if (ok && depth == 0 && check_window) {
      Search initial;
      initial.q = s.q;
      initial.minind = s.minind;
      initial.window = s.window;
      initial.geometry(S0);
      peak = max(peak, int(initial.geoms.size()));
    }
    if (!ok || !s.root(S0)) {
      n[depth][1]++;
      full[depth][1] += weight;
      return;
    }
    vector<char> alive(s.orders.size(), 1);
    s.propagate(alive, s.fixedids);
    map<Face, vector<int>> f;
    for (auto id : s.fixedids)
      for (auto fa : s.faces[id])
        f[fa].push_back(id);
    vector<int> next;
    bool first = true;
    Face chosen;
    for (auto [fa, is] : f)
      if (is.size() == 1) {
        int id = is[0], i = find(s.faces[id].begin(), s.faces[id].end(), fa) -
                            s.faces[id].begin();
        vector<int> nn;
        for (int v : s.adj[id][i])
          if (alive[v])
            nn.push_back(v);
        if (first || nn.size() < next.size()) {
          first = false;
          next = nn;
          chosen = fa;
        }
      }
    if (first)
      throw runtime_error("fully paired support survives");
    n[depth][2]++;
    full[depth][2] += weight;
    cout << depth << " children " << next.size() << " face ";
    for (auto p : chosen)
      for (int x : p)
        cout << x << " ";
    cout << endl;
    for (int id : next) {
      auto tmp = S0;
      tmp.push_back(s.orders[id]);
      run(tmp, depth + 1);
    }
  }
};
int main(int argc, char **argv) {
  Audit a;
  a.check_window = argc == 2 && string(argv[1]) == "--check-window";
  ifstream qr("weighted2");
  int j;
  V w;
  while (qr >> w[0] >> w[1] >> w[2] >> j >> a.weight) {
    Geom seed = {V{}, V{2, 0, 0}, V{0, 2, 0}, V{0, 0, 2}}, other = seed;
    other[3] = other[j];
    other[j] = w;
    a.run({seed, other}, 0);
  }
  if (a.check_window)
    cout << "maximum candidates " << a.peak << endl;
  for (int d = 0; d < 3; d++) {
    for (auto i : a.n[d])
      cout << i << " ";
    for (auto i : a.full[d])
      cout << i << " ";
    cout << endl;
  }
}


==> anc/indices/minimum34.cpp <==
// Search face completions for a prescribed minimum index of three or four.
#include "cells.hpp"
#include <iostream>
struct A {
  int q;
  vector<V> U;
  set<V> Us;
  map<Face, vector<Geom>> neigh;
  set<vector<Geom>> visited;
  map<string, int> counts;
  map<Geom, vector<Face>> facecache;
  map<Geom, vector<V>> edgecache;
  vector<int> degrees;
  vector<Face> fs(Geom g) {
    if (facecache.count(g))
      return facecache[g];
    vector<Face> fac;
    for (int i = 0; i < 4; i++) {
      Face f;
      for (int j = 0, k = 0; j < 4; j++)
        if (i != j)
          f[k++] = g[j];
      fac.push_back(norm(f));
    }
    return facecache[g] = fac;
  }
  vector<V> es(Geom g) {
    if (!edgecache.count(g))
      edgecache[g] = edges(g);
    return edgecache[g];
  }
  vector<Geom> around(Face f) {
    if (neigh.count(f))
      return neigh[f];
    vector<Geom> ret;
    for (auto p : U) {
      Geom g = sorted(norm(Geom{f[0], f[1], f[2], p}));
      int d = abs(D(g));
      if (d < q * q * q || d > 5 * q * q)
        continue;
      bool ok = 1;
      for (auto e : es(g))
        if (!Us.count(e)) {
          ok = 0;
          break;
        }
      if (ok && emptygeom(g, q))
        ret.push_back(g);
    }
    return neigh[f] = uniq(ret);
  }
  bool crossok(const vector<V> &es, const vector<V> &fs) {
    for (auto a : es)
      for (auto b : es)
        if (a < b) {
          auto n = cross(a, b);
          for (auto c : fs)
            if (abs(dot(n, c)) > 11 * q * q)
              return false;
        }
    return true;
  }
  void solve(vector<Geom> S) {
    S = uniq(S);
    if (!visited.insert(S).second)
      return;
    vector<V> E;
    map<Face, vector<int>> faces;
    for (int id = 0; id < S.size(); id++) {
      auto g = S[id];
      auto e = es(g);
      E.insert(E.end(), e.begin(), e.end());
      for (auto f : fs(g))
        faces[f].push_back(id);
    }
    E = uniq(E);
    for (auto &[f, ls] : faces)
      if (ls.size() > 2) {
        counts["overfull"]++;
        return;
      }
    if (!crossok(E, E)) {
      counts["edge"]++;
      return;
    }
    vector<Geom> shortest, forced;
    bool has = false;
    for (auto &[f, ls] : faces)
      if (ls.size() == 1) {
        vector<Geom> nn;
        for (auto g : around(f)) {
          if (binary_search(S.begin(), S.end(), g))
            continue;
          bool ok = 1;
          for (auto ff : fs(g)) {
            auto it = faces.find(ff);
            if (it != faces.end() && it->second.size() == 2) {
              ok = 0;
              break;
            }
          }
          if (!ok)
            continue;
          auto eg = es(g);
          if (!crossok(E, eg) || !crossok(eg, E) || !crossok(eg, eg))
            continue;
          nn.push_back(g);
        }
        if (nn.empty()) {
          counts["empty"]++;
          return;
        }
        if (nn.size() == 1)
          forced.push_back(nn[0]);
        if (!has || nn.size() < shortest.size()) {
          has = true;
          shortest = nn;
        }
      }
    if (!forced.empty()) {
      counts["force"]++;
      S.insert(S.end(), forced.begin(), forced.end());
      solve(S);
      return;
    }
    if (has) {
      counts["split"]++;
      for (auto g : shortest) {
        auto next = S;
        next.push_back(g);
        solve(next);
      }
      return;
    }
    vector<int> sign(S.size());
    sign[0] = 1;
    vector<int> stack{0};
    bool ok = 1;
    while (!stack.empty()) {
      int a = stack.back();
      stack.pop_back();
      auto FA = fs(S[a]);
      for (int j = 0; j < 4; j++) {
        auto f = FA[j];
        auto &is = faces[f];
        int b = is[0] + is[1] - a;
        auto FB = fs(S[b]);
        int k = find(FB.begin(), FB.end(), f) - FB.begin();
        int s = ((j + k) % 2 ? 1 : -1) * sign[a];
        if (!sign[b]) {
          sign[b] = s;
          stack.push_back(b);
        } else if (sign[b] != s)
          ok = 0;
      }
    }
    int d = 0;
    for (int i = 0; i < S.size(); i++)
      d += sign[i] * D(S[i]) / (q * q);
    if (ok && abs(d) == 6)
      throw runtime_error("closed support of degree one");
    if (!ok || S.size() != 12)
      throw runtime_error("unexpected paired support");
    degrees.push_back(d);
    counts["degree"]++;
  }
};
int main() {
  for (int q : {3, 4}) {
    A a;
    a.q = q;
    for (auto p : readu(q))
      if (gcdv({p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q}) == 1) {
        a.U.push_back(p);
        a.Us.insert(p);
      }
    a.solve({sorted(Geom{V{}, V{q, 0, 0}, V{0, q, 0}, V{0, 0, q}})});
    std::cout << q << " " << a.visited.size();
    for (auto [s, k] : a.counts)
      std::cout << " " << s << " " << k;
    for (int i : a.degrees)
      std::cout << " " << i;
    std::cout << std::endl;
  }
}


==> anc/indices/mixed_area.cpp <==
// Compute lattice mixed areas of exposed faces for the high-index search.
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdlib>
#include <numeric>
#include <set>
#include <vector>
using Z = long long;
using V = std::array<Z, 3>;
using T = std::array<V, 4>;
using Pt = std::array<Z, 2>;
using namespace std;
V minusv(V a, V b) {
  for (int j = 0; j < 3; j++)
    a[j] -= b[j];
  return a;
}
V addv(V a, V b) {
  for (int j = 0; j < 3; j++)
    a[j] += b[j];
  return a;
}
V neg(V a) {
  for (auto &x : a)
    x = -x;
  return a;
}
V cp(V a, V b) {
  return {a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2],
          a[0] * b[1] - a[1] * b[0]};
}
Z dp(V a, V b) { return a[0] * b[0] + a[1] * b[1] + a[2] * b[2]; }
V prim(V a) {
  Z g = gcd(abs(a[0]), gcd(abs(a[1]), abs(a[2])));
  if (g)
    for (auto &x : a)
      x /= g;
  return a;
}
Z supp(const T &p, V n) {
  Z h = dp(p[0], n);
  for (int i = 1; i < 4; i++)
    h = max(h, dp(p[i], n));
  return h;
}
Z turn(Pt a, Pt b, Pt c) {
  return (b[0] - a[0]) * (c[1] - a[1]) - (b[1] - a[1]) * (c[0] - a[0]);
}
Z area(vector<Pt> p) {
  sort(p.begin(), p.end());
  p.erase(unique(p.begin(), p.end()), p.end());
  if (p.size() < 3)
    return 0;
  vector<Pt> h;
  for (int k = 0; k < 2; k++) {
    int off = h.size();
    for (auto a : p) {
      while (h.size() > off + 1 && turn(h[h.size() - 2], h.back(), a) <= 0)
        h.pop_back();
      h.push_back(a);
    }
    h.pop_back();
    reverse(p.begin(), p.end());
  }
  Z s = 0;
  for (size_t i = 0; i < h.size(); i++) {
    auto a = h[i], b = h[(i + 1) % h.size()];
    s += a[0] * b[1] - a[1] * b[0];
  }
  return abs(s);
}
vector<Pt> face(const T &p, V n, int k) {
  vector<Pt> v;
  Z h = supp(p, n);
  for (auto x : p)
    if (dp(x, n) == h)
      v.push_back({x[(k + 1) % 3], x[(k + 2) % 3]});
  return v;
}
extern "C" int surface(const T &p, const T &q, Z *mem) {
  set<V> ns;
  auto insert = [&](V a) {
    a = prim(a);
    if (a != V{}) {
      ns.insert(a);
      ns.insert(neg(a));
    }
  };
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < i; j++) {
      V u = minusv(p[i], p[j]);
      for (int k = 0; k < j; k++) {
        insert(cp(u, minusv(p[k], p[j])));
        insert(cp(minusv(q[i], q[j]), minusv(q[k], q[j])));
      }
      for (int k = 0; k < 4; k++)
        for (int l = 0; l < k; l++)
          insert(cp(u, minusv(q[k], q[l])));
    }
  int count = 0;
  for (auto n : ns) {
    int k = 0;
    while (n[k] == 0)
      k++;
    auto a = face(p, n, k);
    if (a.size() < 2)
      continue;
    auto b = face(q, n, k);
    if (b.size() < 2)
      continue;
    vector<Pt> c;
    for (auto x : a)
      for (auto y : b)
        c.push_back({x[0] + y[0], x[1] + y[1]});
    Z g = area(c) - area(a) - area(b);
    if (!g)
      continue;
    Z d = 2 * abs(n[k]);
    if (g % d || g < 0)
      abort();
    for (auto x : n)
      *mem++ = x;
    *mem++ = g / d;
    count++;
  }
  return count;
}
extern "C" void evaluate(const Z *terms, int n, const T *cs, int k, Z *ret) {
  for (int j = 0; j < k; j++) {
    Z y = 0;
    for (int i = 0; i < n; i++) {
      V u = {terms[4 * i], terms[4 * i + 1], terms[4 * i + 2]};
      y += terms[4 * i + 3] * supp(cs[j], u);
    }
    ret[j] = y;
  }
}


==> anc/indices/run.py <==
"""Run the four finite index checks from Appendix A."""
import argparse
import os
from pathlib import Path
import shlex
import subprocess
import sys
from tempfile import TemporaryDirectory

from first_faces import compatible_rows, first_neighbours, orbit_roots, window

SOURCE = Path(__file__).resolve().parent


def require(value, expected):
    if value != expected:
        raise ValueError(f'computed {value!r}, expected {expected!r}')


def compile_source(name, executable, shared=False):
    flags = ['-std=c++17', '-O2', '-ftrapv']
    if shared:
        flags.extend(['-fPIC', '-dynamiclib' if sys.platform == 'darwin' else '-shared'])
    subprocess.run([*shlex.split(os.environ.get('CXX', 'c++')), *flags,
                    str(SOURCE / name), '-o', str(executable)], check=True)


def run_output(command, work):
    result = subprocess.run(command, cwd=work, check=True, text=True, stdout=subprocess.PIPE)
    return result.stdout.strip().splitlines()


def write_rows(name, rows):
    with name.open('w') as out:
        for row in rows:
            print(*row, file=out)


def high(work):
    lib = work / 'mixed_area.so'
    compile_source('mixed_area.cpp', lib, shared=True)
    lines = run_output([sys.executable, SOURCE / 'high.py', lib, '--example'], work)
    example = tuple(map(int, lines.pop().split()))
    require(example, (432, 1, 265, 0))
    expected = [(6,1,0,668,248,0), (7,1,0,432,50,0), (7,2,0,452,140,0),
                (8,1,0,210,1,0), (8,3,0,207,54,0), (9,1,0,94,1,0),
                (9,2,0,80,1,0), (9,1,1,162,59,0), (9,2,1,129,53,0)]
    require([tuple(map(int, row.split())) for row in lines], expected)
    print('m t allow_flat candidates visited unresolved', *lines, sep='\n')
    before, soluble_before, after, soluble_after = example
    print('A.1 example (7,1), x_H=x_P=1: candidates and mod-2 solvability (1=yes, 0=no)')
    print('before filtering', before, soluble_before)
    print('after filtering ', after, soluble_after)


def first(work):
    expected = {2:(1171,360,123,237), 3:(507,96,36,60), 4:(259,21,7,14)}
    print('q window assignments excluded strictly_feasible')
    for q, totals in expected.items():
        points = window(q)
        roots = list(first_neighbours(q, points))
        feasible = sum(compatible_rows(q, w, j) for w, j in roots)
        row = (len(points), len(roots), len(roots)-feasible, feasible)
        require(row, totals)
        print(q, *row)


def three_four(work):
    for q in (3, 4):
        write_rows(work / f'u{q}', sorted(window(q)))
    exe = work / 'minimum34'
    compile_source('minimum34.cpp', exe)
    lines = run_output([exe], work)
    require(lines, ['3 520 degree 4 edge 28 empty 207 force 183 overfull 4 split 94 0 0 0 0',
                    '4 17 edge 3 empty 8 force 4 split 2'])
    print('q visited, counts by exit or action, signed sums of paired supports')
    print(*lines, sep='\n')


def two(work):
    points = window(2)
    roots = list(first_neighbours(2, points))
    weights = orbit_roots(2, roots)
    write_rows(work / 'u2', sorted(points))
    exe = work / 'minimum2'
    compile_source('minimum2.cpp', exe)
    for mode in ('orbit representatives', 'all labelled roots'):
        if mode == 'orbit representatives':
            records = [(*root, weight) for root, weight in sorted(weights.items())]
            expected = [(65,63,2), (21,20,1), (2,2,0)]
        else:
            records = [(*w,j,1) for w,j in roots]
            expected = [(360,351,9), (75,72,3), (6,6,0)]
        write_rows(work / 'weighted2', records)
        command = [exe, '--check-window'] if mode == 'orbit representatives' else [exe]
        lines = run_output(command, work)
        if mode == 'orbit representatives':
            require(lines[-4], 'maximum candidates 6234')
            print(lines[-4])
        rows = [tuple(map(int, line.split()[:3])) for line in lines[-3:]]
        require(rows, expected)
        print(f'{mode}: depth visited rejected split')
        for depth, row in enumerate(rows):
            print(depth, *row)


CHECKS = {'high': high, 'first': first, 'three-four': three_four, 'two': two}

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('check', choices=['all', *CHECKS], default='all', nargs='?')
    args = parser.parse_args()
    with TemporaryDirectory(prefix='cell-indices-') as directory:
        for name, check in CHECKS.items():
            if args.check in ('all', name):
                check(Path(directory))


==> anc/solid/README.txt <==
All-solid supports (Appendix B)

From the directory containing run.py, execute

    python3 run.py

The full search needs Python 3.8 or later and a C++17 compiler (GCC or
Clang). Set CXX to select a compiler. The program builds in a temporary
directory. To process independent seed pairs in parallel, add --jobs 4.
It starts from the four vertices (0,e1,e2,e3) in run.py and constructs
the window U_1, all permitted fourth vertices and their facet assignments.

The expected output of the full search is

    First neighbours: 3657 labelled pairs, 552 representatives, 382 strict, 198 after escapes.
    73 trees, 6709 states: 6077 rejected, 612 split, 20 closed.
    Signed sums +6 and -6: 16 and 4.
    Support I: 6 cells, multiplicity 5.
    Support II: 6 cells, multiplicity 1.
    Support III: 14 cells, multiplicity 14.

first_pair.cpp retains strict comparisons on the four rows and propagates
the forced escapes for each candidate first neighbour. neighbours.hpp builds
geometries, tries facet assignments and pairs opposite incidences.
pair_faces.cpp continues the face search, enforcing the lifted edge-link
conditions, the mixed-volume bound and the degree congruence. The implementation
uses integer arithmetic. The compiler flag -ftrapv traps signed overflow
during execution. run.py checks cancellation and signed determinant sums for every
closed list, tries each index-one cell as the basis cell and each common facet permutation, then
compares the resulting representatives with representatives.json.

For a shorter calculation using only Python, execute

    python3 run.py --check-supports

This reads the twenty closed lists in paired.json and repeats the closure,
degree, normalization and multiplicity checks. Both JSON files record each
cell by its four integer vertex labels in facet order. representatives.json
lists the three normalized supports in manuscript order I, II, III. I and II
are compared with the two facet assignments of the six Kuhn tetrahedra in
Section 5.2. The fourteen tuples of contact labels for III are those displayed there.
The determinant bounds for these supports are tested by bounds/run.py in
the companion files.


==> anc/solid/first_pair.cpp <==
#include "row_cones.hpp"
int main(int ac, char **av) {
  int q = atoi(av[1]);
  ifstream S("roots" + to_string(q));
  ofstream O("live" + to_string(q));
  auto pts = readu(q);
  V w;
  int j;
  int init = 0, exit = 0, dep = 0;
  Cell seed = {V{}, V{q, 0, 0}, V{0, q, 0}, V{0, 0, q}};
  while (S >> w[0] >> w[1] >> w[2] >> j) {
    Cell other = seed;
    other[3] = seed[j];
    other[j] = w;
    array<Cell, 2> cells = {seed, other};
    Cone con[4];
    for (auto &cell : cells) {
      V base = *min_element(cell.begin(), cell.end());
      for (auto &p : cell)
        p = sub(p, base);
      for (int i = 0; i < 4; i++)
        for (int k = 0; k < 4; k++)
          if (k != i)
            con[i].add(sub(cell[i], cell[k]));
    }
    bool ok = 1;
    for (auto &c : con) {
      c.build();
      ok &= c.strict();
    }
    if (!ok)
      continue;
    init++;
    if (q > 1) {
      Cone dual;
      for (auto &c : con)
        for (auto r : c.R)
          dual.add(r);
      dual.build();
      if (dual.R.empty())
        dep++;
      continue;
    }
    bool changed = true;
    while (changed && ok) {
      changed = false;
      for (auto &cell : cells) {
        for (auto p : pts) {
          if (find(cell.begin(), cell.end(), p) != cell.end())
            continue;
          int n = 0, who = -1;
          for (int i = 0; i < 4; i++)
            if (con[i].haspos(sub(p, cell[i]))) {
              who = i;
              if (++n == 2)
                break;
            }
          if (!n) {
            ok = 0;
            break;
          }
          if (n == 1)
            changed |= con[who].tight(sub(p, cell[who]));
        }
        if (!ok)
          break;
      }
    }
    if (ok) {
      exit++;
      O << w[0] << " " << w[1] << " " << w[2] << " " << j << "\n";
    }
  }
  printf("%d %d %d %d\n", q, init, exit, dep);
}


==> anc/solid/neighbours.hpp <==
#pragma once
#include "row_cones.hpp"
#include <climits>
#include <cstdlib>
#include <functional>
#include <map>
#include <unordered_map>
using Geom = array<V, 4>;
using Face = array<V, 3>;
using Co = array<Cone, 4>;
template <class C> C norm(C a) {
  V o = *min_element(a.begin(), a.end());
  for (auto &p : a)
    p = sub(p, o);
  return a;
}
template <class C> C sorted(C a) {
  sort(a.begin(), a.end());
  return a;
}
template <class T> vector<T> uniq(vector<T> a) {
  sort(a.begin(), a.end());
  a.erase(unique(a.begin(), a.end()), a.end());
  return a;
}
V add(V a, V b) { return sub(a, neg(b)); }
int det(V a, V b, V c) { return dot(a, cross(b, c)); }
int D(Geom a) { return det(sub(a[1], a[0]), sub(a[2], a[0]), sub(a[3], a[0])); }
vector<V> edges(Geom a) {
  vector<V> E;
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < i; j++) {
      V e = sub(a[i], a[j]);
      if (e < V{})
        e = neg(e);
      E.push_back(e);
    }
  return uniq(E);
}
bool emptygeom(Geom a, int q = 1) {
  int d = D(a);
  if (!d)
    return false;
  for (auto &p : a) {
    p = {(int)p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
  }
  int m = abs(D(a));
  if (!m)
    return false;
  for (int i = 0; i < m; i++)
    for (int j = 0; j < m - i + 1 && j < m; j++)
      for (int k = 0; k < m - i - j + 1 && k < m; k++)
        if (i + j + k) {
          bool ok = 1;
          for (int x = 0; x < 3; x++)
            if ((i * a[1][x] + j * a[2][x] + k * a[3][x]) % m) {
              ok = 0;
              break;
            }
          if (ok)
            return false;
        }
  return true;
}
using M = map<V, int>;
int h(Geom a, V n) {
  return max({dot(a[0], n), dot(a[1], n), dot(a[2], n), dot(a[3], n)});
}
M surf(Geom a) {
  M w;
  for (int i = 0; i < 4; i++) {
    Face f;
    int k = 0;
    for (int t = 0; t < 4; t++)
      if (t != i)
        f[k++] = a[t];
    V n = cross(sub(f[1], f[0]), sub(f[2], f[0]));
    if (!gcdv(n))
      continue;
    if (dot(n, sub(a[i], f[0])) > 0)
      n = neg(n);
    w[prim(n)] += gcdv(n);
  }
  return w;
}
int hullarea(
    vector<V> s,
    V n) { // Euclidean double area in lattice units, zero for point/segment
  int k = 0;
  while (!n[k])
    k++;
  int a = (k + 1) % 3, b = (k + 2) % 3;
  vector<array<int, 2>> p;
  for (auto v : s)
    p.push_back({v[a], v[b]});
  p = uniq(p);
  if (p.size() < 3)
    return 0;
  auto xy = [](auto x, auto y) { return x[0] * y[1] - x[1] * y[0]; };
  auto turn = [&](auto x, auto y, auto z) {
    return xy(x, y) + xy(y, z) + xy(z, x);
  };
  vector<array<int, 2>> hull;
  for (int i = 0; i < 2; i++) {
    int start = hull.size();
    for (auto v : p) {
      while ((int)hull.size() >= start + 2 &&
             turn(hull[hull.size() - 2], hull.back(), v) <= 0)
        hull.pop_back();
      hull.push_back(v);
    }
    hull.pop_back();
    reverse(p.begin(), p.end());
  }
  int ar = 0;
  for (int i = 0; i < hull.size(); i++)
    ar += xy(hull[i], hull[(i + 1) % hull.size()]);
  return abs(ar / n[k]);
}
M mixed(Geom a, Geom b) {
  M spec;
  set<V> dirs;
  auto EA = edges(a), EB = edges(b);
  for (auto x : EA)
    for (auto y : EB) {
      V n = cross(x, y);
      if (gcdv(n)) {
        n = prim(n);
        dirs.insert(n);
        dirs.insert(neg(n));
      }
    }
  for (auto m : {surf(a), surf(b)})
    for (auto [n, _] : m) {
      dirs.insert(n);
      dirs.insert(neg(n));
    }
  for (auto n : dirs) {
    int ma = h(a, n), mb = h(b, n);
    vector<V> f, g, fg;
    for (auto v : a)
      if (dot(v, n) == ma)
        f.push_back(v);
    for (auto v : b)
      if (dot(v, n) == mb)
        g.push_back(v);
    if (f.size() < 2 || g.size() < 2)
      continue;
    for (auto x : f)
      for (auto y : g)
        fg.push_back(add(x, y));
    int area = hullarea(fg, n) - hullarea(f, n) - hullarea(g, n);
    if (area % 2)
      abort();
    if (area)
      spec[n] = area / 2;
  }
  return spec;
}
int mv(const M &m, Geom c) {
  int t = 0;
  for (auto [n, w] : m)
    t += w * h(c, n);
  return t;
}
int mv(const M &m, V v) {
  int t = 0;
  for (auto [n, w] : m)
    t += w * max(0, dot(v, n));
  return t;
}
void addcell(Co &cones, Geom c) {
  for (int i = 0; i < 4; i++)
    for (int j = 0; j < 4; j++)
      if (j != i)
        cones[i].add(sub(c[i], c[j]));
}
bool prep(Co &c) {
  for (auto &x : c) {
    x.build();
    if (!x.strict())
      return false;
  }
  return true;
}
bool exits(Co &cones, const vector<Geom> &S, const vector<vector<V>> &points) {
  bool change = 1;
  while (change) {
    change = 0;
    for (int k = 0; k < S.size(); k++)
      for (auto p : points[k]) {
        auto &a = S[k];
        if (find(a.begin(), a.end(), p) != a.end())
          continue;
        int owner = -1;
        for (int j = 0; j < 4; j++)
          if (cones[j].haspos(sub(p, a[j]))) {
            if (owner >= 0) {
              owner = -2;
              break;
            }
            owner = j;
          }
        if (owner == -1)
          return false;
        if (owner >= 0)
          change |= cones[owner].tight(sub(p, a[owner]));
      }
  }
  return true;
}
vector<V> box(Geom a, int d) {
  vector<V> pts;
  for (auto v : a)
    for (int i = -d; i <= d; i++)
      for (int j = -d; j <= d; j++)
        for (int k = -d; k <= d; k++) {
          V p = add(v, {i, j, k});
          if (find(a.begin(), a.end(), p) == a.end())
            pts.push_back(p);
        }
  return uniq(pts);
}
struct Inc {
  int id;
  int miss;
  array<int, 4> pattern;
};
bool match(const Inc &a, const Inc &b) {
  if (a.miss == b.miss)
    return false;
  for (int i = 0; i < 4; i++)
    if (i != a.miss && i != b.miss && a.pattern[i] != b.pattern[i])
      return false;
  return a.pattern[b.miss] == b.pattern[a.miss];
}
using IncMap = map<Face, vector<Inc>>;
struct Search {
  vector<V> window;
  int q = 1;
  bool apA = false;
  vector<Geom> geoms;
  vector<Geom> orders;
  vector<int> geoid;
  map<Geom, int> oid;
  IncMap inc;
  vector<array<Face, 4>> faces;
  vector<array<vector<int>, 4>> adj;
  map<Geom, Geom> fixed;
  vector<int> fixedids;
  int minind = 1, maxind = 5;
  vector<V> possible(const vector<Geom> &S, const vector<M> &mix) {
    vector<V> es;
    for (auto a : S)
      for (auto e : edges(a))
        es.push_back(e);
    es = uniq(es);
    vector<V> ns;
    for (auto a : es)
      for (auto b : es)
        ns.push_back(cross(a, b));
    ns = uniq(ns);
    vector<V> E;
    for (auto p : window) {
      V t = {p[0], (p[1] - p[0]) / q, (p[2] + p[0]) / q};
      if (p <= V{} || gcdv(t) != 1)
        continue;
      bool ok = 1;
      for (auto n : ns)
        if (abs(dot(p, n)) > 11 * q * q) {
          ok = 0;
          break;
        }
      if (ok)
        for (auto &m : mix)
          if (mv(m, p) > 11) {
            ok = 0;
            break;
          }
      if (ok)
        E.push_back(p);
    }
    return E;
  }
  void geometry(const vector<Geom> &S) {
    vector<M> mix;
    if (!apA)
      for (int i = 0; i < S.size(); i++)
        for (int j = 0; j <= i; j++)
          mix.push_back(mixed(S[i], S[j]));
    auto E = possible(S, mix);
    set<V> ok(E.begin(), E.end());
    sort(E.begin(), E.end());
    vector<V> es;
    for (auto c : S)
      for (auto e : edges(c))
        es.push_back(e);
    es = uniq(es);
    for (int i = 0; i < E.size(); i++) {
      V a = E[i];
      vector<V> nei;
      for (int j = i + 1; j < E.size(); j++)
        if (ok.count(sub(E[j], a)))
          nei.push_back(E[j]);
      for (int j = 0; j < nei.size(); j++)
        for (int k = j + 1; k < nei.size(); k++) {
          V b = nei[j], c = nei[k];
          if (!ok.count(sub(c, b)))
            continue;
          int d = abs(det(a, b, c));
          if (d < minind * q * q || d > maxind * q * q)
            continue;
          Geom t = {V{}, a, b, c};
          if (!emptygeom(t, q))
            continue;
          bool keep = 1;
          if (apA) {
            auto ee = edges(t);
            for (auto x : ee)
              for (auto y : ee) {
                auto n = cross(x, y);
                for (auto v : es)
                  if (abs(dot(n, v)) > 11 * q * q) {
                    keep = 0;
                    break;
                  }
                if (!keep)
                  break;
              }
          }
          if (keep)
            for (auto &m : mix)
              if (mv(m, t) > 11) {
                keep = 0;
                break;
              }
          if (!apA && keep) {
            M s = surf(t);
            for (auto p : S)
              if (mv(s, p) > 11) {
                keep = 0;
                break;
              }
          }
          if (keep)
            geoms.push_back(t);
        }
    }
  }
  void candidates(const Co &cones, int radius) {
    for (int idx = 0; idx < geoms.size(); idx++) {
      auto t = geoms[idx];
      vector<V> pts = radius ? box(t, radius) : window;
      array<array<Cone, 4>, 4> trial;
      bool feas[4][4];
      for (int i = 0; i < 4; i++)
        for (int j = 0; j < 4; j++) {
          auto &c = trial[i][j];
          c = cones[i];
          for (int k = 0; k < 4; k++)
            if (j != k)
              c.add(sub(t[j], t[k]));
          c.build();
          feas[i][j] = c.strict();
        }
      array<int, 4> pi = {0, 1, 2, 3};
      vector<unordered_map<int, int>> memo(16);
      do {
        Geom x;
        bool good = 1;
        for (int i = 0; i < 4; i++) {
          x[i] = t[pi[i]];
          if (!feas[i][pi[i]]) {
            good = 0;
            break;
          }
        }
        if (!good || fixed.count(t) && fixed[t] != x)
          continue;
        for (int z = 0; z < pts.size(); z++) {
          auto p = pts[z];
          if (!radius && find(t.begin(), t.end(), p) != t.end())
            continue;
          bool ok = 0;
          for (int i = 0; i < 4; i++) {
            auto &m = memo[4 * i + pi[i]];
            auto it = m.find(z);
            if (it == m.end()) {
              bool hit = trial[i][pi[i]].haspos(sub(p, x[i]));
              it = m.emplace(z, hit).first;
            }
            if (it->second) {
              ok = 1;
              break;
            }
          }
          if (!ok) {
            good = 0;
            break;
          }
        }
        if (good) {
          int id = orders.size();
          orders.push_back(x);
          geoid.push_back(idx);
          oid[x] = id;
          array<Face, 4> fs;
          for (int i = 0; i < 4; i++) {
            Face f;
            for (int j = 0, k = 0; j < 4; j++)
              if (i != j)
                f[k++] = x[j];
            V b = *min_element(f.begin(), f.end());
            f = sorted(norm(f));
            array<int, 4> pat;
            for (int j = 0; j < 4; j++)
              pat[j] = i == j ? -1
                              : lower_bound(f.begin(), f.end(), sub(x[j], b)) -
                                    f.begin();
            inc[f].push_back({id, i, pat});
            fs[i] = f;
          }
          faces.push_back(fs);
        }
      } while (next_permutation(pi.begin(), pi.end()));
    }
  }
  void pairmap() {
    adj.resize(orders.size());
    for (auto &[f, ls] : inc) {
      for (int i = 0; i < ls.size(); i++) {
        auto &x = ls[i];
        for (int j = i + 1; j < ls.size(); j++) {
          auto &y = ls[j];
          if (geoid[x.id] != geoid[y.id] && match(x, y)) {
            adj[x.id][x.miss].push_back(y.id);
            adj[y.id][y.miss].push_back(x.id);
          }
        }
      }
    }
  }
  bool propagate(vector<char> &alive, const vector<int> &chosen,
                 bool stable = true) {
    map<Face, vector<int>> pres;
    for (int id : chosen) {
      if (!alive[id])
        return false;
      for (auto f : faces[id])
        pres[f].push_back(id);
    }
    for (auto &[f, ls] : pres) {
      if (ls.size() > 2)
        return false;
      for (auto &x : inc[f]) {
        if (find(ls.begin(), ls.end(), x.id) != ls.end())
          continue;
        if (ls.size() == 2 ||
            find(adj[x.id][x.miss].begin(), adj[x.id][x.miss].end(), ls[0]) ==
                adj[x.id][x.miss].end())
          alive[x.id] = 0;
      }
    }
    for (int id : chosen)
      for (int i = 0; i < 4; i++) {
        auto &ls = pres[faces[id][i]];
        if (ls.size() == 2) {
          int other = ls[0] + ls[1] - id;
          if (find(adj[id][i].begin(), adj[id][i].end(), other) ==
              adj[id][i].end())
            return false;
        }
      }
    if (stable) {
      bool ch = true;
      while (ch) {
        ch = false;
        for (int id = 0; id < orders.size(); id++)
          if (alive[id]) {
            for (auto &ne : adj[id]) {
              bool hit = 0;
              for (auto y : ne)
                if (alive[y]) {
                  hit = 1;
                  break;
                }
              if (!hit) {
                alive[id] = 0;
                ch = true;
                break;
              }
            }
          }
      }
    }
    for (int id : chosen)
      if (!alive[id])
        return false;
    return true;
  }
};


==> anc/solid/pair_faces.cpp <==
#include "neighbours.hpp"
#include <iterator>
#include <utility>
#include <iostream>
using namespace std;
bool positive(const Cone &c, V n) {
  for (auto r : c.R)
    if (dot(r, n) > 0)
      return true;
  return false;
}
struct Node {
  vector<char> alive;
  vector<int> s;
  Co c;
};
struct ERec {
  int geom;
  int x, y;
};
struct Runner : Search {
  int closed = 0, split = 0, reject = 0, limit = 1400;
  vector<vector<int>> oByG;
  vector<array<int, 4>> faceCoord;
  vector<vector<pair<V, array<V, 2>>>> translated;
  vector<M> surfaces;
  map<pair<int, int>, M> pairm;
  vector<vector<Geom>> output;
  void init() {
    oByG.resize(geoms.size());
    translated.resize(geoms.size());
    surfaces.resize(geoms.size());
    map<Face, int> index;
    for (auto &[f, is] : inc) {
      int id = index.size();
      index[f] = id;
    }
    for (int id = 0; id < orders.size(); id++) {
      oByG[geoid[id]].push_back(id);
      array<int, 4> I;
      for (int i = 0; i < 4; i++)
        I[i] = index[faces[id][i]];
      faceCoord.push_back(I);
    }
    for (int g = 0; g < geoms.size(); g++)
      if (!oByG[g].empty()) {
        auto a = geoms[g];
        surfaces[g] = surf(a);
        for (int i = 0; i < 4; i++)
          for (int j = i + 1; j < 4; j++) {
            V e = sub(a[j], a[i]);
            array<V, 2> ends;
            for (int b = 0, z = 0; b < 4; b++)
              if (b != i && b != j)
                ends[z++] = sub(a[b], a[i]);
            translated[g].push_back({e, ends});
          }
      }
  }
  bool link(Node &n, const vector<int> &gs) {
    map<V, vector<pair<int, array<V, 2>>>> links;
    for (int g : gs)
      for (auto &[e, ab] : translated[g])
        links[e].push_back({g, ab});
    vector<char> prescribed(geoms.size()), del(geoms.size());
    for (int id : n.s)
      prescribed[geoid[id]] = 1;
    for (auto &[e, es] : links) {
      map<V, int> vmap;
      vector<ERec> graph;
      auto intern = [&](V p) {
        auto it = vmap.find(p);
        if (it != vmap.end())
          return it->second;
        int i = vmap.size();
        vmap.emplace(p, i);
        return i;
      };
      for (auto &[g, ab] : es)
        graph.push_back({g, intern(ab[0]), intern(ab[1])});
      int N = vmap.size(), E = graph.size(), t = 0, bc = 0;
      vector<vector<int>> inc(N);
      vector<int> disc(N), low(N), block(E), stack, blocksz(1), deg(N);
      for (int i = 0; i < E; i++) {
        auto [g, x, y] = graph[i];
        inc[x].push_back(i);
        inc[y].push_back(i);
        if (prescribed[g]) {
          deg[x]++;
          deg[y]++;
        }
      }
      for (int d : deg)
        if (d > 2)
          return false;
      function<void(int, int)> dfs = [&](int x, int prev) {
        low[x] = disc[x] = ++t;
        for (int i : inc[x])
          if (i != prev) {
            auto edge = graph[i];
            int y = edge.x + edge.y - x;
            if (!disc[y]) {
              stack.push_back(i);
              dfs(y, i);
              low[x] = min(low[x], low[y]);
              if (low[y] >= disc[x]) {
                int sz = 0;
                ++bc;
                while (1) {
                  int z = stack.back();
                  stack.pop_back();
                  block[z] = bc;
                  sz++;
                  if (z == i)
                    break;
                }
                blocksz.push_back(sz);
              }
            } else if (disc[y] < disc[x]) {
              low[x] = min(low[x], disc[y]);
              stack.push_back(i);
            }
          }
      };
      for (int x = 0; x < N; x++)
        if (!disc[x])
          dfs(x, -1);
      int req = 0;
      vector<int> par(N);
      iota(par.begin(), par.end(), 0);
      function<int(int)> root = [&](int x) {
        while (par[x] != x)
          x = par[x];
        return x;
      };
      bool cycle = false;
      for (int i = 0; i < E; i++)
        if (prescribed[graph[i].geom]) {
          if (req && req != block[i] || blocksz[block[i]] < 2)
            return false;
          req = block[i];
          int x = root(graph[i].x), y = root(graph[i].y);
          if (x == y)
            cycle = true;
          else
            par[x] = y;
        }
      if (cycle) {
        int base = -1;
        for (int x = 0; x < N; x++)
          if (deg[x]) {
            if (base == -1)
              base = root(x);
            if (deg[x] != 2 || root(x) != base)
              return false;
          }
      }
      for (int i = 0; i < E; i++) {
        auto [g, x, y] = graph[i];
        if (blocksz[block[i]] <= 1 || req && req != block[i] ||
            !prescribed[g] && (deg[x] == 2 || deg[y] == 2 || cycle))
          del[g] = 1;
      }
    }
    for (int g : gs)
      if (del[g])
        for (int id : oByG[g])
          n.alive[id] = 0;
    return true;
  }
  vector<int> livegs(Node &n) {
    vector<int> out;
    for (int g = 0; g < geoms.size(); g++)
      for (int i : oByG[g])
        if (n.alive[i]) {
          out.push_back(g);
          break;
        }
    return out;
  }
  vector<int> togglex(vector<int> a, const vector<int> &b) {
    vector<int> out;
    set_symmetric_difference(a.begin(), a.end(), b.begin(), b.end(),
                             back_inserter(out));
    return out;
  }
  bool parity(const Node &n, const vector<int> &gs) {
    vector<char> need(geoms.size());
    for (int i : n.s)
      need[geoid[i]] = 1;
    unordered_map<int, vector<int>> basis;
    vector<int> target{0};
    for (int g : gs) {
      auto a = geoms[g];
      int cup =
          ((a[1][0] - a[0][0]) * (a[2][1] - a[1][1]) * (a[3][2] - a[2][2])) & 1;
      vector<int> col;
      if (cup)
        col.push_back(0);
      for (auto f : faceCoord[oByG[g][0]])
        col.push_back(f + 1);
      sort(col.begin(), col.end());
      if (need[g]) {
        target = togglex(target, col);
        continue;
      }
      while (col.size()) {
        int last = col.back();
        auto it = basis.find(last);
        if (it == basis.end()) {
          basis.emplace(last, std::move(col));
          break;
        }
        col = togglex(col, it->second);
      }
    }
    while (target.size()) {
      auto it = basis.find(target.back());
      if (it == basis.end())
        return false;
      target = togglex(target, it->second);
    }
    return true;
  }
  vector<vector<V>> local(const vector<Geom> &s) {
    vector<vector<V>> ret;
    vector<V> all;
    for (auto a : s)
      for (auto v : a) {
        all.push_back(v);
        for (auto u : {V{1, 0, 0}, V{0, 1, 0}, V{0, 0, 1}}) {
          all.push_back(add(v, u));
          all.push_back(sub(v, u));
        }
      }
    for (auto a : s) {
      auto p = box(a, 2);
      p.insert(p.end(), all.begin(), all.end());
      for (auto x : a)
        for (auto y : a) {
          V m = add(x, y);
          for (int &i : m)
            i = (i < 0 ? i - 1 : i) / 2;
          for (int i = 0; i < 2; i++)
            for (int j = 0; j < 2; j++)
              for (int k = 0; k < 2; k++)
                p.push_back(add(m, {i, j, k}));
        }
      p = uniq(p);
      ret.push_back(std::move(p));
    }
    return ret;
  }
  bool tighten(Node &n, bool first) {
    vector<Geom> s;
    for (int id : n.s)
      s.push_back(orders[id]);
    if (!first) {
      addcell(n.c, s.back());
      if (!prep(n.c))
        return false;
    }
    auto p = local(s);
    for (int i = 0; i < fixedids.size(); i++)
      p[i].insert(p[i].end(), window.begin(), window.end());
    if (!exits(n.c, s, p))
      return false;
    int fid = n.s.back(), g0 = geoid[fid];
    auto &Q = geoms[g0];
    vector<const M *> mix;
    if (!first) {
      for (int id : n.s) {
        int g = geoid[id];
        pair<int, int> key = minmax(g, g0);
        auto it = pairm.find(key);
        if (it == pairm.end())
          it = pairm.emplace(key, mixed(geoms[g], Q)).first;
        mix.push_back(&it->second);
      }
    }
    auto gs = livegs(n);
    for (int g : gs) {
      bool bad = !first && mv(surfaces[g], Q) > 11;
      if (!first && !bad)
        for (auto m : mix)
          if (mv(*m, geoms[g]) > 11) {
            bad = 1;
            break;
          }
      int can[4][4];
      for (auto &row : can)
        fill(begin(row), end(row), -1);
      auto a = geoms[g];
      for (int id : oByG[g])
        if (n.alive[id]) {
          bool ok = !bad;
          auto order = orders[id];
          if (g == g0 && id != fid)
            ok = 0;
          for (int i = 0; i < 4 && ok; i++) {
            int j = lower_bound(a.begin(), a.end(), order[i]) - a.begin();
            int &v = can[i][j];
            if (v < 0) {
              v = 1;
              for (auto u : a)
                if (u != order[i] && !positive(n.c[i], sub(order[i], u))) {
                  v = 0;
                  break;
                }
            }
            ok = v;
          }
          if (!ok)
            n.alive[id] = 0;
        }
    }
    if (!propagate(n.alive, n.s))
      return false;
    gs = livegs(n);
    if (gs.size() <= limit) {
      while (1) {
        if (!link(n, gs))
          return false;
        auto next = livegs(n);
        if (next.size() == gs.size())
          break;
        if (!propagate(n.alive, n.s))
          return false;
        gs = livegs(n);
      }
    }
    return parity(n, gs);
  }
  vector<int> partners(Node &n) {
    map<Face, vector<int>> prescribed;
    for (int id : n.s)
      for (auto f : faces[id])
        prescribed[f].push_back(id);
    vector<int> sel;
    bool have = false;
    for (auto &[f, ls] : prescribed)
      if (ls.size() == 1) {
        int i = ls[0];
        int j = find(faces[i].begin(), faces[i].end(), f) - faces[i].begin();
        vector<int> nn;
        for (int y : adj[i][j])
          if (n.alive[y])
            nn.push_back(y);
        if (!have || nn.size() < sel.size()) {
          have = true;
          sel = std::move(nn);
        }
      }
    return sel;
  }
  void dfs(Node n, bool first) {
    if (!tighten(n, first)) {
      reject++;
      return;
    }
    auto nn = partners(n);
    if (nn.empty()) {
      closed++;
      vector<Geom> res;
      for (int id : n.s)
        res.push_back(orders[id]);
      output.push_back(res);
      return;
    }
    split++;
    for (auto id : nn) {
      auto child = n;
      child.s.push_back(id);
      dfs(std::move(child), false);
    }
  }
  void solve(vector<Geom> S) {
    for (auto &s : S) {
      s = norm(s);
      fixed[sorted(s)] = s;
    }
    Co c;
    for (auto s : S)
      addcell(c, s);
    if (!prep(c) || !exits(c, S, vector<vector<V>>(S.size(), window)))
      return;
    geometry(S);
    candidates(c, 1);
    for (auto s : S) {
      if (!oid.count(s))
        return;
      fixedids.push_back(oid[s]);
    }
    pairmap();
    vector<char> alive(orders.size(), 1);
    if (!propagate(alive, fixedids))
      return;
    init();
    dfs({alive, fixedids, c}, 1);
  }
};

// Process one first-neighbour pair. stdout records root, rejected, splits,
// closures.
int main(int argc, char **argv) {
  if (argc != 6)
    return 2;
  int index = std::stoi(argv[1]);
  V vertex = {std::stoi(argv[2]), std::stoi(argv[3]), std::stoi(argv[4])};
  int row = std::stoi(argv[5]);
  Geom seed = {V{}, V{1, 0, 0}, V{0, 1, 0}, V{0, 0, 1}};
  Geom neighbour = seed;
  neighbour[3] = seed[row];
  neighbour[row] = vertex;
  Runner search;
  search.window = readu(1);
  search.solve({seed, neighbour});
  if (!search.output.empty()) {
    ofstream out("supports_" + to_string(index));
    for (const auto &support : search.output) {
      out << support.size() << '\n';
      for (const auto &cell : support) {
        for (const auto &v : cell)
          for (int n : v)
            out << n << ' ';
        out << '\n';
      }
    }
    if (!out)
      return 2;
  }
  cout << index << ' ' << search.reject << ' ' << search.split << ' '
       << search.closed << endl;
}


==> anc/solid/paired.json <==
[[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[2,1,-3],[3,1,-3],[0,0,0],[2,2,-3]],[[2,1,-3],[3,1,-3],[1,1,-2],[0,0,0]],[[1,1,-2],[0,0,0],[0,1,-1],[2,1,-2]],[[2,1,-2],[0,0,0],[1,2,-2],[1,1,-1]],[[1,1,-1],[0,0,0],[0,1,0],[0,0,1]],[[1,1,-1],[1,0,0],[0,0,0],[0,0,1]],[[3,1,-3],[1,0,-1],[1,1,-2],[0,0,0]],[[3,2,-4],[2,1,-3],[0,0,0],[2,2,-3]],[[3,1,-3],[1,0,-1],[0,0,0],[2,2,-3]],[[2,2,-3],[1,0,-1],[0,0,0],[2,1,-2]],[[3,2,-4],[2,1,-3],[1,1,-2],[0,0,0]],[[2,2,-3],[0,0,0],[1,1,-2],[2,1,-2]],[[3,2,-4],[0,0,0],[1,1,-2],[2,2,-3]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[3,-1,-1],[2,0,-1],[2,-1,-1]],[[0,1,-1],[1,0,-1],[1,0,0],[0,0,0]],[[0,0,0],[1,0,0],[0,0,1],[2,-1,1]],[[0,0,0],[0,1,0],[1,0,1],[0,0,1]],[[1,-1,-1],[2,-1,0],[0,0,0],[1,-1,0]],[[1,0,-1],[3,-1,0],[1,0,0],[0,0,0]],[[0,0,0],[2,0,-1],[3,-1,0],[2,-1,-1]],[[0,0,0],[2,-1,-1],[1,0,0],[2,-1,0]],[[0,0,0],[3,-1,0],[1,0,0],[2,-1,-1]],[[1,0,-1],[2,-1,-1],[0,0,0],[2,-1,0]],[[1,0,-1],[3,-1,-1],[0,0,0],[2,-1,-1]],[[1,0,-1],[3,-1,-1],[2,0,-1],[0,0,0]],[[1,0,-1],[2,0,-1],[3,-1,0],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[1,1,-2],[0,0,0],[0,1,-1],[2,1,-2]],[[3,1,-2],[0,0,0],[0,1,0],[0,0,1]],[[0,0,0],[1,0,0],[0,0,1],[2,1,-1]],[[3,1,-2],[0,0,0],[0,0,1],[2,1,-1]],[[1,1,-1],[2,0,-1],[0,0,0],[1,0,0]],[[1,1,-2],[3,1,-3],[0,1,-1],[0,0,0]],[[1,1,-1],[1,0,0],[0,0,0],[3,1,-2]],[[4,1,-3],[1,0,-1],[0,0,0],[1,1,-1]],[[2,1,-2],[1,0,-1],[0,0,0],[4,1,-3]],[[2,1,-2],[4,1,-3],[0,0,0],[1,1,-1]],[[1,1,-2],[3,1,-3],[0,0,0],[2,1,-2]],[[3,1,-2],[1,0,0],[0,0,0],[2,1,-1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[1,1,-1],[0,0,0],[0,1,0],[2,1,-1]],[[1,1,-1],[0,0,0],[0,2,-1],[0,1,0]],[[2,1,-1],[0,0,0],[0,1,0],[1,2,-1]],[[0,0,0],[0,0,1],[0,1,0],[1,1,0]],[[1,1,-1],[1,0,0],[0,0,0],[0,0,1]],[[1,1,-1],[0,0,1],[0,0,0],[2,1,-1]],[[1,2,-1],[0,0,1],[0,0,0],[1,1,0]],[[2,1,-1],[0,0,1],[0,0,0],[1,2,-1]],[[1,1,-2],[1,0,-1],[0,0,0],[2,1,-2]],[[1,2,-2],[1,0,-1],[0,0,0],[1,1,-1]],[[1,2,-1],[0,0,0],[0,1,0],[1,1,0]],[[2,1,-2],[1,0,-1],[0,0,0],[1,2,-2]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[1,0,-1],[1,1,-2],[0,0,0],[2,0,-1]],[[0,0,0],[0,1,-2],[0,1,-1],[1,0,0]],[[1,0,-1],[1,1,-1],[0,0,0],[1,0,0]],[[0,0,0],[1,0,0],[0,0,1],[2,-1,1]],[[0,0,0],[1,0,1],[0,0,1],[1,-1,2]],[[0,0,0],[2,-1,1],[0,0,1],[1,0,1]],[[1,0,-1],[0,1,-2],[0,1,-1],[0,0,0]],[[2,-1,0],[1,0,-1],[0,0,0],[1,0,0]],[[1,0,-1],[1,1,-2],[0,1,-2],[0,0,0]],[[0,0,0],[1,1,-1],[0,1,-2],[1,0,0]],[[0,0,0],[1,1,-2],[0,1,-2],[2,0,-1]],[[0,0,0],[2,0,-1],[0,1,-2],[1,1,-1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[1,0,-1],[2,0,-1],[1,1,-2],[0,0,0]],[[1,0,-1],[1,1,-1],[0,0,0],[1,0,0]],[[0,0,0],[2,1,-2],[1,1,-2],[1,1,-1]],[[2,1,-3],[2,1,-2],[1,1,-2],[0,0,0]],[[1,0,-1],[1,1,-3],[0,1,-1],[0,0,0]],[[0,0,0],[1,1,-2],[0,1,-1],[1,0,0]],[[1,1,-3],[1,1,-2],[0,1,-1],[0,0,0]],[[2,0,-1],[2,1,-3],[0,0,0],[1,1,-1]],[[2,0,-1],[2,1,-3],[1,1,-2],[0,0,0]],[[2,1,-3],[2,1,-2],[0,0,0],[1,1,-1]],[[1,0,-1],[1,1,-2],[1,1,-3],[0,0,0]],[[0,0,0],[1,1,-1],[1,1,-2],[1,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[1,0,-1],[2,1,-2],[0,0,0],[2,0,-1]],[[1,-1,1],[1,0,0],[0,0,0],[0,0,1]],[[1,-1,0],[1,0,-1],[0,0,0],[1,1,-1]],[[1,-1,1],[0,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[1,1,-2],[1,2,-2],[0,0,0]],[[2,-1,0],[1,1,-1],[0,0,0],[1,0,0]],[[1,0,-1],[1,2,-2],[0,1,-1],[0,0,0]],[[0,0,0],[1,2,-2],[0,1,-1],[2,0,-1]],[[0,0,0],[2,0,-1],[0,1,-1],[1,1,-1]],[[1,0,-1],[2,1,-2],[1,1,-2],[0,0,0]],[[0,0,0],[1,1,-2],[1,2,-2],[2,0,-1]],[[0,0,0],[2,1,-2],[1,1,-2],[2,0,-1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,0,-1],[2,0,-1],[0,0,0],[1,1,-1]],[[2,1,-1],[3,1,-1],[0,0,0],[1,1,0]],[[2,1,-1],[0,0,1],[0,0,0],[3,1,-1]],[[2,1,-1],[1,0,0],[0,0,0],[0,0,1]],[[3,1,-2],[1,0,-1],[0,0,0],[1,1,-1]],[[2,1,-2],[1,0,-1],[0,0,0],[3,1,-2]],[[4,1,-2],[1,0,0],[0,0,0],[2,1,-1]],[[0,0,0],[0,0,1],[0,1,0],[3,1,-1]],[[1,1,-1],[2,0,-1],[0,0,0],[1,0,0]],[[1,1,-1],[1,0,0],[0,0,0],[4,1,-2]],[[2,1,-1],[0,0,0],[0,1,0],[1,1,0]],[[0,0,0],[3,1,-1],[0,1,0],[1,1,0]],[[1,1,-1],[4,1,-2],[0,0,0],[2,1,-1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,-1,1],[2,-1,1],[0,0,0],[1,0,1]],[[0,0,0],[1,0,-1],[0,1,-1],[1,1,-1]],[[1,-1,1],[0,0,0],[0,1,0],[0,0,1]],[[1,-1,1],[0,0,0],[0,0,1],[1,0,1]],[[0,0,0],[1,0,0],[0,0,1],[1,1,0]],[[0,0,0],[2,-1,1],[0,0,1],[1,0,1]],[[0,0,0],[1,1,0],[0,0,1],[2,-1,1]],[[2,-2,1],[1,0,0],[0,0,0],[1,-1,1]],[[0,0,0],[1,1,-1],[0,1,-1],[2,-1,0]],[[0,0,0],[2,-1,0],[0,1,-1],[1,0,0]],[[0,0,0],[0,1,-1],[0,2,-1],[1,0,0]],[[1,-1,1],[1,0,0],[0,0,0],[1,1,0]],[[1,-1,1],[1,1,0],[0,0,0],[2,-1,1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[1,-1,1],[2,-1,1],[0,0,0],[1,0,1]],[[1,-1,1],[2,-1,0],[1,0,0],[0,0,0]],[[0,0,0],[1,1,1],[1,0,0],[0,0,1]],[[0,0,0],[1,0,1],[1,1,1],[0,0,1]],[[1,-1,0],[1,0,1],[0,0,0],[0,0,1]],[[1,-1,0],[1,-1,1],[1,0,0],[0,0,0]],[[0,0,0],[2,-1,0],[1,0,0],[1,0,1]],[[0,0,0],[2,0,1],[2,-1,0],[1,0,1]],[[1,-1,0],[1,-1,1],[0,0,0],[1,0,1]],[[0,0,0],[1,0,1],[1,0,0],[1,1,1]],[[0,0,0],[2,-1,1],[2,0,1],[1,0,1]],[[1,-1,1],[2,0,1],[2,-1,0],[0,0,0]],[[1,-1,1],[2,-1,1],[2,0,1],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,1,-1],[1,0,0],[0,1,0],[0,0,0]],[[0,0,0],[1,-1,1],[1,0,0],[0,0,1]],[[0,0,0],[1,-1,0],[1,0,0],[1,-1,1]],[[1,0,-1],[1,-1,0],[1,0,0],[0,0,0]],[[0,1,-1],[1,0,-1],[1,0,0],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,1,-1],[1,0,0],[0,1,0],[0,0,0]],[[0,0,0],[1,-1,1],[1,0,0],[0,0,1]],[[1,-1,0],[1,-1,1],[1,0,0],[0,0,0]],[[1,0,-1],[1,-1,0],[1,0,0],[0,0,0]],[[1,0,-1],[1,0,0],[0,1,-1],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,1,-1],[1,0,0],[0,1,0],[0,0,0]],[[0,0,0],[1,0,0],[0,0,1],[1,-1,1]],[[0,0,0],[1,-1,0],[1,0,0],[1,-1,1]],[[0,0,0],[1,0,-1],[1,0,0],[1,-1,0]],[[0,1,-1],[1,0,-1],[1,0,0],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,1,-1],[1,0,0],[0,1,0],[0,0,0]],[[0,0,0],[1,0,0],[0,0,1],[1,-1,1]],[[1,-1,0],[1,0,0],[0,0,0],[1,-1,1]],[[1,0,-1],[1,0,0],[0,0,0],[1,-1,0]],[[1,0,-1],[1,0,0],[0,1,-1],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[0,0,0],[1,-2,1],[1,-1,1],[1,-2,2]],[[0,0,0],[0,1,-1],[1,0,0],[0,0,1]],[[0,0,0],[1,-2,1],[0,0,1],[1,-1,1]],[[0,0,0],[1,-1,0],[0,1,-1],[0,0,1]],[[0,0,0],[1,-1,0],[0,0,1],[1,-2,1]],[[0,0,0],[1,-1,-1],[0,1,-2],[1,-2,0]],[[0,0,0],[0,1,-2],[1,0,-1],[1,-2,0]],[[1,-3,2],[1,-2,1],[0,0,0],[1,-2,2]],[[0,0,0],[1,-2,0],[0,1,-1],[1,-1,0]],[[0,0,0],[1,0,-1],[0,1,-1],[1,-2,0]],[[1,-3,1],[1,-1,0],[0,0,0],[1,-2,1]],[[1,-3,2],[0,0,0],[1,-1,1],[1,-2,2]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[1,-1,-2],[1,0,-2],[0,0,0],[1,-1,-1]],[[0,0,0],[1,-2,0],[0,0,1],[1,-1,1]],[[0,0,0],[1,-1,0],[0,0,1],[1,-2,0]],[[0,0,0],[0,1,-1],[0,0,1],[1,-1,0]],[[0,0,0],[0,1,-1],[1,0,0],[0,0,1]],[[0,1,-2],[1,-1,-2],[0,0,0],[1,-1,-1]],[[0,1,-2],[1,-1,-2],[1,0,-1],[0,0,0]],[[0,0,0],[1,0,-2],[1,0,-1],[1,-1,-1]],[[0,0,0],[1,-1,-1],[0,1,-1],[1,-1,0]],[[0,0,0],[1,0,-1],[0,1,-1],[1,-1,-1]],[[1,-2,-1],[1,-1,-1],[0,0,0],[1,-1,0]],[[1,-1,-2],[1,0,-2],[1,0,-1],[0,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[0,0,0],[1,-1,0],[1,0,0],[1,-1,1]],[[0,0,0],[1,0,0],[0,0,1],[1,-1,1]],[[0,0,0],[1,0,-1],[0,1,-1],[1,0,0]],[[0,0,0],[1,0,-1],[1,0,0],[1,-1,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[1,-1,0],[1,0,0],[0,0,0],[1,-1,1]],[[0,0,0],[1,0,-1],[0,1,-1],[1,0,0]],[[0,0,0],[1,0,0],[0,0,1],[1,-1,1]],[[1,-1,0],[1,0,-1],[0,0,0],[1,0,0]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[1,-1,1],[1,0,1],[0,0,0],[1,-1,2]],[[1,0,-1],[0,1,-2],[0,1,-1],[0,0,0]],[[0,0,0],[1,1,0],[0,1,-1],[1,0,0]],[[0,0,0],[1,0,0],[0,0,1],[1,1,1]],[[0,0,0],[1,1,1],[0,0,1],[1,0,1]],[[0,1,-2],[1,1,-1],[0,1,-1],[0,0,0]],[[1,0,-1],[0,1,-2],[0,0,0],[1,1,0]],[[0,1,-2],[1,1,-1],[0,0,0],[1,1,0]],[[0,0,0],[1,0,1],[1,0,2],[1,-1,2]],[[0,0,0],[1,1,-1],[0,1,-1],[1,1,0]],[[1,-1,1],[0,0,0],[1,0,2],[1,-1,2]],[[0,0,0],[1,0,0],[1,1,1],[1,0,1]]],[[[0,0,0],[1,0,0],[0,1,0],[0,0,1]],[[0,0,0],[0,1,-1],[0,1,0],[1,0,0]],[[0,0,0],[1,1,-2],[1,2,-2],[1,1,-1]],[[1,0,-1],[0,1,-2],[0,1,-1],[0,0,0]],[[0,0,0],[1,0,0],[0,0,1],[1,1,0]],[[0,0,0],[1,1,0],[0,0,1],[1,0,1]],[[0,0,0],[0,1,-2],[0,1,-1],[1,1,-1]],[[1,0,-1],[1,2,-2],[0,1,-2],[0,0,0]],[[0,0,0],[1,2,-2],[0,1,-2],[1,1,-1]],[[1,0,-1],[1,1,-2],[0,0,0],[1,1,-1]],[[0,0,0],[1,2,-1],[0,1,-1],[1,0,0]],[[0,0,0],[1,1,-1],[0,1,-1],[1,2,-1]],[[1,0,-1],[1,1,-2],[1,2,-2],[0,0,0]],[[0,0,0],[1,1,-1],[1,2,-1],[1,0,0]]]]


==> anc/solid/representatives.json <==
[[[[0,0,0],[-1,1,1],[-1,1,0],[-1,0,1]],[[0,0,0],[0,0,1],[-1,0,1],[0,-1,1]],[[0,0,0],[0,0,1],[-1,1,1],[-1,0,1]],[[0,0,0],[0,1,0],[-1,1,0],[-1,1,1]],[[0,0,0],[0,1,0],[-1,1,1],[0,0,1]],[[0,0,0],[1,0,0],[0,1,0],[0,0,1]]],[[[0,0,0],[0,-1,1],[0,0,1],[-1,0,1]],[[0,0,0],[0,0,1],[-1,1,1],[-1,0,1]],[[0,0,0],[0,0,1],[0,1,0],[-1,1,1]],[[0,0,0],[1,-1,0],[0,0,1],[0,-1,1]],[[0,0,0],[1,-1,0],[1,0,0],[0,0,1]],[[0,0,0],[1,0,0],[0,1,0],[0,0,1]]],[[[0,0,0],[-2,-1,1],[-2,-1,2],[-1,0,1]],[[0,0,0],[-2,-1,2],[-2,0,1],[-1,0,1]],[[0,0,0],[-1,-2,1],[-1,-2,2],[1,-1,0]],[[0,0,0],[-1,-2,2],[-1,-1,1],[1,-1,0]],[[0,0,0],[-1,-1,1],[-2,-1,1],[-1,0,1]],[[0,0,0],[-1,-1,1],[-1,-1,2],[0,1,0]],[[0,0,0],[-1,-1,1],[-1,0,1],[-1,-1,2]],[[0,0,0],[-1,-1,2],[-1,0,1],[0,1,0]],[[0,0,0],[0,-2,1],[-1,-2,1],[1,-1,0]],[[0,0,0],[0,-1,1],[-1,-1,1],[0,1,0]],[[0,0,0],[0,-1,1],[0,1,0],[1,0,0]],[[0,0,0],[1,-1,0],[-1,-1,1],[0,-1,1]],[[0,0,0],[1,0,0],[0,0,1],[1,1,0]],[[0,0,0],[1,0,0],[0,1,0],[0,0,1]]]]


==> anc/solid/row_cones.hpp <==
#pragma once
#include <algorithm>
#include <array>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <numeric>
#include <set>
#include <string>
#include <vector>
using namespace std;
using V = array<int, 3>;
using Cell = array<V, 4>;
V neg(V a) { return {-a[0], -a[1], -a[2]}; }
V sub(V a, V b) { return {a[0] - b[0], a[1] - b[1], a[2] - b[2]}; }
V cross(V a, V b) {
  return {a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2],
          a[0] * b[1] - a[1] * b[0]};
}
int dot(V a, V b) { return a[0] * b[0] + a[1] * b[1] + a[2] * b[2]; }
int gcdv(V a) { return gcd(a[0], gcd(a[1], a[2])); }
V prim(V a) {
  int k = gcdv(a);
  for (auto &i : a)
    i /= k;
  return a;
}
struct Cone {
  vector<V> N, R;
  bool haspos(V n) {
    for (auto r : R)
      if (dot(r, n) > 0)
        return true;
    return false;
  }
  bool add(V n) {
    if (find(N.begin(), N.end(), n) != N.end())
      return false;
    N.push_back(n);
    return true;
  }
  void build() {
    set<V> s;
    int end = N.size();
    for (int j = 0; j < end; j++)
      for (int k = 0; k < j; k++) {
        V u = cross(N[j], N[k]);
        if (!gcdv(u))
          continue;
        u = prim(u);
        for (auto v : {u, neg(u)}) {
          bool ok = 1;
          for (auto n : N)
            if (dot(v, n) < 0) {
              ok = 0;
              break;
            }
          if (ok)
            s.insert(v);
        }
      }
    R = vector<V>(s.begin(), s.end());
  }
  bool strict() {
    for (auto n : N)
      if (!haspos(n))
        return false;
    return true;
  }
  bool tight(V n) {
    bool cut = false;
    for (auto r : R)
      if (dot(r, n) < 0) {
        cut = true;
        break;
      }
    if (!cut)
      return false;
    add(n);
    build();
    return true;
  }
};
vector<V> readu(int q) {
  ifstream U("u" + to_string(q));
  V v;
  vector<V> pts;
  while (U >> v[0] >> v[1] >> v[2])
    pts.push_back(v);
  return pts;
}


==> anc/solid/run.py <==
"""Reproduce the all-solid classification in Appendix B."""
import argparse
from collections import Counter
from concurrent.futures import ThreadPoolExecutor
from itertools import permutations, product
import json
import os
from pathlib import Path
import shlex
import subprocess
from tempfile import TemporaryDirectory

HERE = Path(__file__).resolve().parent
ZERO = (0, 0, 0)
BASIS = ((1, 0, 0), (0, 1, 0), (0, 0, 1))
SEED = (ZERO, *BASIS)
ORDERS = tuple(permutations(range(4)))


def require(condition, reason):
    if not condition:
        raise ValueError(reason)


def sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def det(a, b, c):
    return sum(a[i] * (b[(i+1)%3] * c[(i+2)%3] -
                       b[(i+2)%3] * c[(i+1)%3]) for i in range(3))


def empty_neighbour(w):
    """Signed barycentric numerators in conv(0,e1,e2,w)."""
    a, b, h = w
    vertices = (*SEED[:3], w)
    sign = 1 if h > 0 else -1
    box = [range(min(values), max(values)+1) for values in zip(*vertices)]
    for x, y, z in product(*box):
        if (x, y, z) in vertices:
            continue
        nums = (sign*(h*x-a*z), sign*(h*y-b*z), sign*z)
        if min(nums) >= 0 and sum(nums) <= abs(h):
            return False
    return True


def canonical_pair(w, row):
    """Permute the common triangular face; a second unit cell may be the anchor."""
    a, b, h = w
    choices = [w]
    if abs(h) == 1:
        choices.append((-h*a, -h*b, h))
    codes = []
    for vertex in choices:
        coords = (1-sum(vertex), *vertex)
        for p in permutations(range(3)):
            codes.append((coords[p[1]], coords[p[2]], coords[3], p.index(row)))
    return min(codes)


def write_rows(file, rows):
    with file.open("w") as out:
        for row in rows:
            print(*row, file=out)


def first_pairs(work):
    window = {p for p in product(range(-11, 12), repeat=3)
              if sum(max(0, x) for x in p) <= 11 and sum(max(0, -x) for x in p) <= 11}
    pairs = [canonical_pair(w, j) for w in window - set(SEED)
             if 1 <= abs(w[2]) <= 5 and all(sub(w, v) in window for v in SEED[:3])
             and empty_neighbour(w) for j in range(3)]
    roots = sorted(set(pairs))
    require((len(pairs), len(roots)) == (3657, 552), "first-neighbour enumeration")
    write_rows(work/"u1", sorted(window))
    write_rows(work/"roots1", roots)


def canonical_support(cells):
    best = None
    for cell in cells:
        for p in ORDERS:
            a,b,c = (sub(cell[i], cell[p[0]]) for i in p[1:])
            D = det(a,b,c)
            if abs(D) != 1:
                continue
            tuples = []
            for other in cells:
                vs = (sub(other[i], other[p[0]]) for i in p)
                tuples.append(tuple((det(v,b,c)//D, det(a,v,c)//D, det(a,b,v)//D) for v in vs))
            largest = max(abs(n) for t in tuples for v in t for n in v)
            key = (largest, tuple(sorted(tuples)))
            if best is None or key < best:
                best = key
    require(best is not None, "missing unimodular anchor")
    return best[1]


def signed_sum(cells):
    """Check oriented face cancellation, counting translated faces with multiplicity."""
    faces = {}
    volume = 0
    for cell in cells:
        volume += det(*(sub(v,cell[0]) for v in cell[1:]))
        for j in range(4):
            face = [cell[i] for i in range(4) if i != j]
            least = min(face)
            labels = [sub(v,least) for v in face]
            inversions = sum(a > b for i,a in enumerate(labels) for b in labels[i+1:])
            key = tuple(sorted(labels))
            faces.setdefault(key, []).append((-1)**(j+inversions))
    require(all(sorted(signs) == [-1,1] for signs in faces.values()), "failed face pairing")
    return volume


def kuhn(flip):
    cells = []
    for i,j,k in permutations(range(3)):
        vertices = (ZERO, BASIS[i], tuple(x+y for x,y in zip(BASIS[i],BASIS[j])), (1,1,1))
        labels = (3,j,k,i) if flip else (i,j,k,3)
        cells.append([vertices[labels.index(r)] for r in range(4)])
    return cells


def check_supports(paired):
    reps = json.loads((HERE/"representatives.json").read_text())
    canonical = [canonical_support(s) for s in paired]
    expected = [tuple(tuple(tuple(v) for v in c) for c in s) for s in reps]
    require(canonical_support(kuhn(True)) == expected[0], "Kuhn I")
    require(canonical_support(kuhn(False)) == expected[1], "Kuhn II")
    counts = Counter(canonical)
    require(len(counts) == 3 and [counts[s] for s in expected] == [5,1,14], "canonical supports")
    degrees = Counter(signed_sum(s) for s in paired)
    require(degrees == {6:16, -6:4}, "signed determinant sums")
    print("Signed sums +6 and -6: 16 and 4.")
    for name, s in zip(("I","II","III"), expected):
        print(f"Support {name}: {len(s)} cells, multiplicity {counts[s]}.")


def read_cells(work):
    paired = []
    for file in sorted(work.glob("supports_*")):
        with file.open() as lines:
            for count in lines:
                cells = []
                for _ in range(int(count)):
                    row = list(map(int, next(lines).split()))
                    require(len(row)==12, "incomplete contact tuple")
                    cells.append([row[j:j+3] for j in range(0, 12, 3)])
                paired.append(cells)
    return paired


def enumerate_cells(work, jobs):
    for name in ("first_pair", "pair_faces"):
        cmd = shlex.split(os.environ.get("CXX","c++"))
        subprocess.run([*cmd,"-O3","-std=c++17","-ftrapv",str(HERE/(name+".cpp")),
                        "-o",str(work/name)], check=True)
    first_pairs(work)
    seed = subprocess.check_output([work/"first_pair","1"],cwd=work,text=True).split()
    require(tuple(map(int, seed)) == (1,382,198,0), "strict cone and escape tests")
    roots = (work/"live1").read_text().splitlines()
    require(len(roots)==198,"missing surviving pair")
    print("First neighbours: 3657 labelled pairs, 552 representatives, 382 strict, 198 after escapes.",flush=True)

    def search(index):
        out = subprocess.check_output([work/"pair_faces",str(index),*roots[index].split()],
                                      cwd=work,text=True)
        root, rejected, splits, closed = map(int,out.split())
        require(root==index,"unexpected root")
        return rejected, splits, closed

    with ThreadPoolExecutor(jobs) as pool:
        records = list(pool.map(search, reversed(range(len(roots)))))
    totals = tuple(map(sum,zip(*records)))
    require(sum(any(row) for row in records)==73 and totals==(6077,612,20),"search tree counts")
    print("73 trees, 6709 states: 6077 rejected, 612 split, 20 closed.")
    return read_cells(work)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--jobs",type=int,default=1,help="independent first-neighbour pairs to visit in parallel")
    parser.add_argument("--check-supports",action="store_true",help="check the supplied 20 closed lists only")
    args = parser.parse_args()
    if args.jobs < 1:
        parser.error("--jobs must be positive")
    if args.check_supports:
        check_supports(json.loads((HERE/"paired.json").read_text()))
    else:
        with TemporaryDirectory(prefix="solid-") as work:
            check_supports(enumerate_cells(Path(work),args.jobs))


if __name__=="__main__":
    main()


==> anc/verify.py <==
"""Run the enumerations and determinant checks in manuscript order."""
from pathlib import Path
import subprocess
import sys

COMMANDS = (
    ('examples.py', 'cycles'),
    ('indices/run.py', 'all'),
    ('solid/run.py',),
    ('examples.py', 'words'),
    ('flat/run.py',),
    ('bounds/run.py', 'all'),
)


def main():
    directory = Path(__file__).resolve().parent
    for command in COMMANDS:
        print('\npython3 ' + ' '.join(command), flush=True)
        subprocess.run([sys.executable, '-B', *command], cwd=directory, check=True)
    print('\nAll enumerations and determinant checks passed.')


if __name__ == '__main__':
    main()

